Small-mass effects in heavy-to-light form factors

We present the heavy-to-light form factors with two different non-vanishing masses at next-to-next-to-leading order and study its expansion in the small mass. The leading term of this small-mass expansion leads to a factorized expression for the form factor. The presence of a second mass results in a new feature, in that the soft contribution develops a factorization anomaly. This cancels with the corresponding anomaly in the collinear contribution. With the generalized factorization presented here, it is possible to obtain the leading small-mass terms for processes with large masses, such as muon-electron scattering, from the corresponding massless amplitude and the soft contribution.

==> anc/ancillary.mm <==
(********************************************************************)
(*                                                                  *)
(* Small-mass effects in heavy-to-light form factors                *)
(*                                                                  *)
(* T. Engel, C. Gnendiger, A. Signer, Y. Ulrich                     *)
(*                                                                  *)
(*                                    ZU-TH 40/18, PSI-PR-18-13     *)
(*                                               Villigen, 2018     *)
(*                                                                  *)
(********************************************************************)
(* Table of content                                                 *)
(*   1. Notation                                                    *)
(*   2. Exact expression for Log[Z]                                 *)
(*   3. Expanded form factors F[i]                                  *)
(*   4. Collinear contribution Z[q]                                 *)
(*   5. Anti-collinear contribution Z[\bar q]                       *)
(*   6. Soft contribution                                           *)
(*   7. Master integrals                                            *)
(*                                                                  *)
(* Further results are availble on request                          *)
(********************************************************************)
(*                             Notation                             *)
(********************************************************************)
(* For the definition of the form factors F[i], see (2.1)           *)
(* of the paper. The axial form factors G[i] are identical          *)
(* to F[i] because of the trivial mass dependence.                  *)
(* We use the variable names as defined in (2.3) and (2.4).         *)
(* Further, let                                                     *)
(*  - ep = (4-d)/2 the dimensional regulator                        *)
(*  - eta the anomaly regulator                                     *)
(*  - Ne the dimensionality of the epsilon scalars                  *)
(*  - nf the number of massless flavours                            *)
(*  - nm the number of flavours of mass m                           *)
(*  - nh the number of flavours of mass M                           *)
(*  - alpha[s] the (renormalized) strong coupling                   *)
(*  - alpha[e] the (renormalized) evanescent coupling               *)
(*  - mu the renormalization scale                                  *)
(*  - nu the anomaly scale                                          *)
(*  - Lscale = Log[mu^2/M^2]                                        *)
(* - chi = (1 - x + z^2 + Sqrt[-4*z^2 + (1 - x + z^2)^2])/(2*z)     *)
(*                                                                  *)
(* The result is given in terms 19 HPLs as well as 2 slight         *)
(* generalizations, namely                                          *)
(*  - H[2,x] = Log[1-x/2]                                           *)
(*  - H[2,1,1,x] = Log[1-x]^2 * Log[2-x]/2                          *)
(*               + Log[1-x] * PolyLog[2,x-1]                        *)
(*               -PolyLog[3,x-1]-3Zeta[3]/4                         *)
(*                                                                  *)
(********************************************************************)
(*                              Log[Z]                              *)
(********************************************************************)
(* The following expression is in terms of the renormalized         *)
(* couplings. A global factor of                                    *)
(*               (mu^2/M^2)^ep (4Pi)^ep / Gamma[1-ep]               *)
(* is understood for each power of the coupling.                    *)


LogZ=( +(
  (   +ep^-1*(
     +(alpha[s]/(4*Pi))*(
      (CF)*(
       +(-Pi)
       +H[0,chi]*(((1 + chi^2)/(-1 + chi^2))*Pi)
      )
     )
   )
  )
 )
 +(
  (   +ep^-2*(
     +(alpha[s]^2/(16*Pi^2))*(
      +(CA*CF)*(
       +((11*Pi^2)/3)
       +H[0,chi]*((-11*((1 + chi^2)/(-1 + chi^2))*Pi^2)/3)
      )
      +(CA*CF*Ne)*(
       +(-Pi^2/6)
       +H[0,chi]*((((1 + chi^2)/(-1 + chi^2))*Pi^2)/6)
      )
      +(CF*nf)*(
       +((-2*Pi^2)/3)
       +H[0,chi]*((2*((1 + chi^2)/(-1 + chi^2))*Pi^2)/3)
      )
     )
   )
   +ep^-1*(
     +(alpha[s]^2/(16*Pi^2))*(
      +(CF*nf)*(
       +((10*Pi^2)/9)
       +H[0,chi]*((-10*((1 + chi^2)/(-1 + chi^2))*Pi^2)/9)
      )
      +(CA*CF*Ne)*(
       +((4*Pi^2)/9)
       +H[0,chi]*((-4*((1 + chi^2)/(-1 + chi^2))*Pi^2)/9)
      )
      +(CA*CF)*(
       +H[-1,0,chi]*(-4*((1 + chi^2)/(-1 + chi^2))*Pi^2)
       +H[1,0,chi]*(4*((1 + chi^2)/(-1 + chi^2))*Pi^2)
       +H[0,1,0,chi]*(-4*((1 + chi^2)/(-1 + chi^2))^2*Pi^2)
       +H[0,-1,0,chi]*(4*((1 + chi^2)/(-1 + chi^2))^2*Pi^2)
       +H[0,0,chi]*(4*(1 + ((1 + chi^2)/(-1 + chi^2)))*Pi^2)
       +H[0,0,0,chi]*(-4*((1 + chi^2)/(-1 + chi^2))*(1 + ((1 + chi^2)/(-1 + chi^2)))*Pi^2)
       +H[0,chi]*((((1 + chi^2)/(-1 + chi^2))*Pi^2*(67 - 3*(2 + ((1 + chi^2)/(-1 + chi^2)))*Pi^2))/9)
       +((Pi^2*(-49 + 3*(2 + ((1 + chi^2)/(-1 + chi^2)))*Pi^2 - 18*((1 + chi^2)/(-1 + chi^2))^2*Zeta[3]))/9)
      )
     )
   )
  )
 )
);

(********************************************************************)
(*                         The form factors                         *)
(********************************************************************)
(* The following expression is in terms of the renormalized         *)
(* couplings. A global factor of                                    *)
(*               (mu^2/M^2)^ep (4Pi)^ep / Gamma[1-ep]               *)
(* is understood for each power of the coupling.                    *)


F[1]=( +(
1
 )
 +(
  (   +ep^-1*(
     +(alpha[s]/(4*Pi))*(
      (CF)*(
       +(
        +(-2)
        +H[1,x]*(-2)
       )
       +(Log[z])*(-2)
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +(
         H[1,x]*(Ne/2)
        )
        +(Log[z])*(Ne/2)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +(
         +(-4)
         +H[1,1,x]*(-4)
         +H[1,x]*(-3)
         +H[0,1,x]*(-2)
        )
        +(Log[z])*(-1)
        +(Log[z]^2)*(2)
       )
      )
     )
   )
   +ep^1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +(
         +H[0,1,x]*(Ne/2)
         +H[1,x]*(Ne/2)
         +H[1,1,x]*Ne
        )
        +(Log[z])*(Ne/2)
        +(Log[z]^2)*(-Ne/2)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +(
         +H[1,1,1,x]*(-8)
         +H[1,1,x]*(-6)
         +H[0,1,1,x]*(-4)
         +H[1,0,1,x]*(-4)
         +H[0,1,x]*(-3)
         +H[0,0,1,x]*(-2)
         +(-2*(4 + Zeta[2]))
         +H[1,x]*(-2*(4 + Zeta[2]))
        )
        +(Log[z])*(-2*(2 + Zeta[2]))
        +(Log[z]^2)*(1)
        +(Log[z]^3)*(-4/3)
       )
      )
     )
   )
   +ep^2*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +(
         +H[0,0,1,x]*(Ne/2)
         +H[0,1,x]*(Ne/2)
         +H[0,1,1,x]*Ne
         +H[1,0,1,x]*Ne
         +H[1,1,x]*Ne
         +H[1,1,1,x]*(2*Ne)
         +H[1,x]*((Ne*(1 + Zeta[2]))/2)
        )
        +(Log[z])*((Ne*(1 + Zeta[2]))/2)
        +(Log[z]^2)*(-Ne/2)
        +(Log[z]^3)*(Ne/3)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +(
         +H[1,1,1,1,x]*(-16)
         +H[1,1,1,x]*(-12)
         +H[0,1,1,1,x]*(-8)
         +H[1,0,1,1,x]*(-8)
         +H[1,1,0,1,x]*(-8)
         +H[0,1,1,x]*(-6)
         +H[1,0,1,x]*(-6)
         +H[0,0,1,1,x]*(-4)
         +H[0,1,0,1,x]*(-4)
         +H[1,0,0,1,x]*(-4)
         +H[0,0,1,x]*(-3)
         +H[0,0,0,1,x]*(-2)
         +H[1,x]*(-16 - 3 Zeta[2])
         +(-4*(4 + Zeta[2]))
         +H[1,1,x]*(-4*(4 + Zeta[2]))
         +H[0,1,x]*(-2*(4 + Zeta[2]))
        )
        +(Log[z])*(-8 - Zeta[2])
        +(Log[z]^2)*(2*(2 + Zeta[2]))
        +(Log[z]^3)*(-2/3)
        +(Log[z]^4)*(2/3)
       )
      )
     )
   )
  )
 )
 +(
  (   +ep^-2*(
     +(alpha[s]^2/(16*Pi^2))*(
      +(CF*nf)*(
       +(
        +(-2/3)
        +H[1,x]*(-2/3)
       )
       +(Log[z])*(-2/3)
      )
      +(CA*CF)*(
       +(
        +((22 - Ne)/6)
        +H[1,x]*((22 - Ne)/6)
       )
       +(Log[z])*((22 - Ne)/6)
      )
      +(CF^2)*(
       +(
        +(2)
        +H[1,1,x]*(4)
        +H[1,x]*(4)
       )
       +(Log[z])*(
        +(4)
        +H[1,x]*(4)
       )
       +(Log[z]^2)*(2)
      )
     )
   )
   +ep^-1*(
     +(
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(
        +(
         +H[1,1,x]*(-2*Ne)
         +H[1,x]*(-Ne)
        )
        +(Log[z])*(
         +H[1,x]*(-2*Ne)
         +(-Ne)
        )
        +(Log[z]^2)*(-Ne)
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nh)*(
        +(
         +((4*Lscale)/3)
         +H[1,x]*((4*Lscale)/3)
        )
        +(Log[z])*((4*Lscale)/3)
       )
       +(CF*nf)*(
        +(
         +((2*(5 + 6*Lscale))/9)
         +H[1,x]*((2*(5 + 6*Lscale))/9)
        )
        +(Log[z])*((2*(5 + 6*Lscale))/9)
       )
       +(CA*CF)*(
        +(
         +H[1,x]*((-67 - 66*Lscale + 4*Ne + 3*Lscale*Ne + 18*Zeta[2])/9)
         +((-49 - 66*Lscale + 4*Ne + 3*Lscale*Ne + 18*Zeta[2] - 18*Zeta[3])/9)
        )
        +(Log[z])*((-67 - 66*Lscale + 4*Ne + 3*Lscale*Ne + 18*Zeta[2])/9)
       )
       +(CF*nm)*(
        +(
         +((4*Lscale)/3)
         +H[1,x]*((4*Lscale)/3)
        )
        +(Log[z])*(
         +H[1,x]*(-8/3)
         +((4*(-2 + Lscale))/3)
        )
        +(Log[z]^2)*(-8/3)
       )
       +(CF^2)*(
        +(
         +H[0,1,x]*(4)
         +H[1,0,1,x]*(4)
         +(8)
         +H[0,1,1,x]*(8)
         +H[1,x]*(14)
         +H[1,1,x]*(20)
         +H[1,1,1,x]*(24)
        )
        +(Log[z])*(
         +H[0,1,x]*(4)
         +H[1,1,x]*(8)
         +H[1,x]*(8)
         +(10)
        )
        +(Log[z]^2)*(
         +H[1,x]*(-4)
         +(-2)
        )
        +(Log[z]^3)*(-4)
       )
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       +(CF*nh)*(
        +(
         +H[0,1,x]*((Ne*(1 + x)*(5 + x^2))/(2*(-1 + x)^3))
         +H[0,0,1,x]*((-2*Ne*(1 + 2*x^2))/(-1 + x)^4)
         +H[1,x]*(-(Ne*(-2 + 17*x + 2*Lscale*x - 8*x^2 - 4*Lscale*x^2 + 5*x^3 + 2*Lscale*x^3))/(4*(-1 + x)^2*x))
         +(-(Ne*(49 - 32*Zeta[3] - 164*x + 222*x^2 - 64*Zeta[3]*x^2 - 148*x^3 + 41*x^4))/(16*(-1 + x)^4))
        )
        +(Log[z])*(-(Lscale*Ne)/2)
       )
       +(CF*nf)*(
        +(
         +(-Ne)
         +H[1,1,x]*(-Ne)
         +H[0,1,x]*(-Ne/2)
         +H[1,x]*(-(Ne*(-2 + 5*x + 2*Lscale*x))/(4*x))
        )
        +(Log[z])*(-((5 + 2*Lscale)*Ne)/4)
        +(Log[z]^2)*(Ne/2)
       )
       +(CF*nm)*(
        +(
         +H[1,1,x]*(-Ne)
         +H[0,1,x]*(-Ne/2)
         +(-(Ne*(7 + 2*Zeta[2]))/4)
         +H[1,x]*(-(Ne*(-2 + 5*x + 2*Lscale*x))/(4*x))
        )
        +(Log[z])*(-((5 + 2*Lscale)*Ne)/4)
        +(Log[z]^2)*(Ne/2)
       )
       +(CA*CF)*(
        +(
         +H[1,0,1,x]*((-3*(-2 + Ne)*Ne*(3 + x)*(1 + 5*x))/(4*(-1 + x)^3))
         +H[1,1,x]*(-((-2 + Ne)*Ne*(26 + 37*x + 3*x^2))/(4*(-1 + x)^2))
         +H[2,1,1,x]*(((-2 + Ne)*Ne*(2 + 10*x - 7*x^2 + x^3))/(4*(-1 + x)^4))
         +H[2,x]*((3*(-2 + Ne)*Ne*Zeta[2]*(2 + 10*x - 7*x^2 + x^3))/(4*(-1 + x)^4))
         +H[0,0,1,1,x]*(-(((-2 + Ne)*Ne*(1 + 15*x + 18*x^2 + 2*x^3))/(-1 + x)^4))
         +H[0,0,0,1,x]*(-((-2 + Ne)*Ne*(1 + 15*x + 18*x^2 + 2*x^3))/(2*(-1 + x)^4))
         +H[0,1,0,1,x]*(((-2 + Ne)*Ne*(1 + 15*x + 18*x^2 + 2*x^3))/(2*(-1 + x)^4))
         +H[0,0,1,x]*(((-2 + Ne)*Ne*(-10 - 32*x + 19*x^2 + 17*x^3))/(4*(-1 + x)^4))
         +H[0,1,1,x]*(((-2 + Ne)*Ne*(-16 - 68*x + 59*x^2 + 31*x^3))/(4*(-1 + x)^4))
         +H[0,1,x]*(-((-2 + Ne)*Ne*(8 - 6*Zeta[2] - 35*x - 90*Zeta[2]*x - 19*x^2 - 108*Zeta[2]*x^2 + 45*x^3 - 12*Zeta[2]*x^3 + x^4))/(4*(-1 + x)^4))
         +H[1,x]*(-((-2 + Ne)*Ne*(2 - 11*x - 2*Lscale*x + 27*Zeta[2]*x + 18*x^2 + 6*Lscale*x^2 + 144*Zeta[2]*x^2 - 11*x^3 - 6*Lscale*x^3 + 45*Zeta[2]*x^3 + 2*x^4 + 2*Lscale*x^4))/(4*(-1 + x)^3*x))
         +(-((-2 + Ne)*Ne*(8 - 16*Zeta[2] - 24*Log[2]*Zeta[2] - 2*Zeta[3] + 54*Zeta[4] - 28*x - 420*Zeta[2]*x - 120*Log[2]*Zeta[2]*x + 38*Zeta[3]*x + 810*Zeta[4]*x + 36*x^2 + 100*Zeta[2]*x^2 + 84*Log[2]*Zeta[2]*x^2 - 63*Zeta[3]*x^2 + 972*Zeta[4]*x^2 - 20*x^3 + 332*Zeta[2]*x^3 - 12*Log[2]*Zeta[2]*x^3 + 9*Zeta[3]*x^3 + 108*Zeta[4]*x^3 + 4*x^4 + 4*Zeta[2]*x^4))/(16*(-1 + x)^4))
        )
        +(Log[z])*(-((1 + Lscale)*(-2 + Ne)*Ne)/2)
        +(Log[z]^2)*(((-2 + Ne)*Ne)/2)
       )
       +(CF^2)*(
        +(
         +H[1,0,1,x]*((-3*Ne*(3 + 3*Ne + 16*x + 3*Ne*x + 5*x^2))/(-1 + x)^3)
         +H[2,1,1,x]*(-((-2 + Ne)*Ne*(2 + 10*x - 7*x^2 + x^3))/(2*(-1 + x)^4))
         +H[2,x]*((-3*(-2 + Ne)*Ne*Zeta[2]*(2 + 10*x - 7*x^2 + x^3))/(2*(-1 + x)^4))
         +H[0,0,1,1,x]*((-2*Ne*(2 + 3*Ne + 30*x + 12*Ne*x + 36*x^2 + 3*Ne*x^2 + 4*x^3))/(-1 + x)^4)
         +H[0,0,0,1,x]*(-((Ne*(2 + 3*Ne + 30*x + 12*Ne*x + 36*x^2 + 3*Ne*x^2 + 4*x^3))/(-1 + x)^4))
         +H[0,1,0,1,x]*((Ne*(2 + 3*Ne + 30*x + 12*Ne*x + 36*x^2 + 3*Ne*x^2 + 4*x^3))/(-1 + x)^4)
         +H[0,1,1,x]*(-(Ne*(32 + 38*Ne + 136*x + 10*Ne*x - 118*x^2 - 43*Ne*x^2 - 62*x^3 + Ne*x^3))/(2*(-1 + x)^4))
         +H[0,0,1,x]*(-(Ne*(20 + 17*Ne + 64*x + 7*Ne*x - 38*x^2 - 32*Ne*x^2 - 34*x^3 + 2*Ne*x^3))/(2*(-1 + x)^4))
         +H[1,1,x]*((Ne*(-3*Ne - 52*x - 35*Ne*x - 74*x^2 - 6*Ne*x^2 - 6*x^3 + 2*Ne*x^3))/(2*(-1 + x)^2*x))
         +H[1,x]*((Ne*(-16 + 18*Ne + 88*x + 16*Lscale*x - 33*Ne*x - 4*Lscale*Ne*x - 216*Zeta[2]*x - 216*Ne*Zeta[2]*x - 144*x^2 - 48*Lscale*x^2 + 15*Ne*x^2 + 12*Lscale*Ne*x^2 - 1152*Zeta[2]*x^2 - 216*Ne*Zeta[2]*x^2 + 88*x^3 + 48*Lscale*x^3 - 3*Ne*x^3 - 12*Lscale*Ne*x^3 - 360*Zeta[2]*x^3 - 16*x^4 - 16*Lscale*x^4 + 3*Ne*x^4 + 4*Lscale*Ne*x^4))/(8*(-1 + x)^3*x))
         +(-(Ne*(16 - 4*Ne - 32*Zeta[2] - 48*Log[2]*Zeta[2] - 136*Ne*Zeta[2] + 24*Log[2]*Ne*Zeta[2] - 4*Zeta[3] + 2*Ne*Zeta[3] + 108*Zeta[4] + 162*Ne*Zeta[4] - 56*x + 24*Ne*x - 840*Zeta[2]*x - 240*Log[2]*Zeta[2]*x - 248*Ne*Zeta[2]*x + 120*Log[2]*Ne*Zeta[2]*x + 76*Zeta[3]*x - 38*Ne*Zeta[3]*x + 1620*Zeta[4]*x + 648*Ne*Zeta[4]*x + 72*x^2 - 48*Ne*x^2 + 200*Zeta[2]*x^2 + 168*Log[2]*Zeta[2]*x^2 + 404*Ne*Zeta[2]*x^2 - 84*Log[2]*Ne*Zeta[2]*x^2 - 126*Zeta[3]*x^2 + 63*Ne*Zeta[3]*x^2 + 1944*Zeta[4]*x^2 + 162*Ne*Zeta[4]*x^2 - 40*x^3 + 40*Ne*x^3 + 664*Zeta[2]*x^3 - 24*Log[2]*Zeta[2]*x^3 - 24*Ne*Zeta[2]*x^3 + 12*Log[2]*Ne*Zeta[2]*x^3 + 18*Zeta[3]*x^3 - 9*Ne*Zeta[3]*x^3 + 216*Zeta[4]*x^3 + 8*x^4 - 12*Ne*x^4 + 8*Zeta[2]*x^4 + 4*Ne*Zeta[2]*x^4))/(8*(-1 + x)^4))
         +H[0,1,x]*((Ne*(-2*Ne - 32*x - 15*Ne*x + 24*Zeta[2]*x + 36*Ne*Zeta[2]*x + 140*x^2 + 114*Ne*x^2 + 360*Zeta[2]*x^2 + 144*Ne*Zeta[2]*x^2 + 76*x^3 - 90*Ne*x^3 + 432*Zeta[2]*x^3 + 36*Ne*Zeta[2]*x^3 - 180*x^4 - 8*Ne*x^4 + 48*Zeta[2]*x^4 - 4*x^5 + Ne*x^5))/(4*(-1 + x)^4*x))
        )
        +(Log[z])*(
         +H[1,x]*(Ne^2/4)
         +((Ne*(-16 - 16*Lscale + 3*Ne + 4*Lscale*Ne))/8)
        )
        +(Log[z]^2)*(-(Ne*(-16 + 3*Ne))/8)
       )
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       +(CA*CF)*(
        +(
         +H[0,-1,0,1,x]*((8*Ne*x*(2 + x))/(-1 + x)^4)
         +H[0,-1,x]*((4*Ne*Zeta[2]*x*(2 + x))/(-1 + x)^4)
         +H[-1,0,1,x]*((2*Ne*(1 + x)*(-3 - 4*x + x^2))/(-1 + x)^3)
         +H[-1,x]*((Ne*Zeta[2]*(1 + x)*(-3 - 4*x + x^2))/(-1 + x)^3)
         +H[1,1,x]*(-(Ne*(69 + 115*x + 5*x^2))/(2*(-1 + x)^2))
         +H[1,0,1,x]*((-3*Ne*(8 + 37*x + 17*x^2))/(2*(-1 + x)^3))
         +H[2,1,1,x]*((Ne*(-4 + 12*x - 16*x^2 + 5*x^3))/(2*(-1 + x)^4))
         +H[2,x]*((3*Ne*Zeta[2]*(-4 + 12*x - 16*x^2 + 5*x^3))/(2*(-1 + x)^4))
         +H[0,0,1,1,x]*((-2*Ne*(3 + 34*x + 49*x^2 + 7*x^3))/(-1 + x)^4)
         +H[0,1,0,1,x]*((Ne*(3 + 34*x + 49*x^2 + 7*x^3))/(-1 + x)^4)
         +H[0,0,0,1,x]*(-((Ne*(3 + 50*x + 57*x^2 + 7*x^3))/(-1 + x)^4))
         +H[1,x]*((Ne*(4 - 72*Zeta[2] + 3*x - 389*Zeta[2]*x - 18*x^2 - 145*Zeta[2]*x^2 + 11*x^3))/(2*(-1 + x)^3))
         +H[0,0,1,x]*(-(Ne*(30 + 104*x - 74*x^2 - 65*x^3 + 2*x^4))/(2*(-1 + x)^4))
         +H[0,1,1,x]*((Ne*(-46 - 182*x + 128*x^2 + 95*x^3 + 2*x^4))/(2*(-1 + x)^4))
         +H[0,1,x]*(-(Ne*(26 - 18*Zeta[2] - 100*x - 236*Zeta[2]*x - 62*x^2 - 310*Zeta[2]*x^2 + 131*x^3 - 42*Zeta[2]*x^3 + 5*x^4))/(2*(-1 + x)^4))
         +(-(Ne*(-8 - 128*Zeta[2] + 48*Log[2]*Zeta[2] - 20*Zeta[3] + 162*Zeta[4] + 52*x - 1192*Zeta[2]*x - 144*Log[2]*Zeta[2]*x + 144*Zeta[3]*x + 2132*Zeta[4]*x - 108*x^2 + 336*Zeta[2]*x^2 + 192*Log[2]*Zeta[2]*x^2 - 192*Zeta[3]*x^2 + 2794*Zeta[4]*x^2 + 92*x^3 + 956*Zeta[2]*x^3 - 60*Log[2]*Zeta[2]*x^3 + 85*Zeta[3]*x^3 + 378*Zeta[4]*x^3 - 28*x^4 + 28*Zeta[2]*x^4 - 8*Zeta[3]*x^4))/(8*(-1 + x)^4))
        )
        +(Log[z])*((11*Ne)/2)
       )
       +(CF^2)*(
        +(
         +H[1,1,1,x]*(-12*Ne)
         +H[0,-1,0,1,x]*((-16*Ne*x*(2 + x))/(-1 + x)^4)
         +H[0,-1,x]*((-8*Ne*Zeta[2]*x*(2 + x))/(-1 + x)^4)
         +H[0,0,0,1,x]*((4*Ne*(2 + 3*x))/(-1 + x)^3)
         +H[-1,0,1,x]*((-4*Ne*(1 + x)*(-3 - 4*x + x^2))/(-1 + x)^3)
         +H[-1,x]*((-2*Ne*Zeta[2]*(1 + x)*(-3 - 4*x + x^2))/(-1 + x)^3)
         +H[0,0,1,1,x]*((-8*Ne*(2 + 9*x + x^2))/(-1 + x)^4)
         +H[0,1,0,1,x]*((4*Ne*(2 + 9*x + x^2))/(-1 + x)^4)
         +H[1,1,x]*(-((Ne*(5 + 45*x - 6*x^2 + x^3))/((-1 + x)^2*x)))
         +H[1,0,1,x]*((-2*Ne*(11 + 17*x - 5*x^2 + x^3))/(-1 + x)^3)
         +H[2,1,1,x]*(-((Ne*(-4 + 12*x - 16*x^2 + 5*x^3))/(-1 + x)^4))
         +H[2,x]*((-3*Ne*Zeta[2]*(-4 + 12*x - 16*x^2 + 5*x^3))/(-1 + x)^4)
         +H[0,0,1,x]*((Ne*(-18 + 13*x + 18*x^2 - 18*x^3 + 2*x^4))/(-1 + x)^4)
         +H[0,1,1,x]*(-((Ne*(54 - 16*x - 32*x^2 - 15*x^3 + 6*x^4))/(-1 + x)^4))
         +H[1,x]*(-((Ne*(-6 + 12*x + 3*Lscale*x + 70*Zeta[2]*x - 4*x^2 - 9*Lscale*x^2 + 34*Zeta[2]*x^2 - 4*x^3 + 9*Lscale*x^3 - 10*Zeta[2]*x^3 + 2*x^4 - 3*Lscale*x^4 + 2*Zeta[2]*x^4))/((-1 + x)^3*x)))
         +(-(Ne*(8 - 136*Zeta[2] - 48*Log[2]*Zeta[2] + 12*Zeta[3] + 216*Zeta[4] - 28*x - 172*Zeta[2]*x + 144*Log[2]*Zeta[2]*x - 112*Zeta[3]*x + 676*Zeta[4]*x + 36*x^2 + 416*Zeta[2]*x^2 - 192*Log[2]*Zeta[2]*x^2 + 144*Zeta[3]*x^2 - 40*Zeta[4]*x^2 - 20*x^3 - 120*Zeta[2]*x^3 + 60*Log[2]*Zeta[2]*x^3 - 53*Zeta[3]*x^3 + 4*x^4 + 12*Zeta[2]*x^4))/(4*(-1 + x)^4))
         +H[0,1,x]*((Ne*(-2 - 4*x + 24*Zeta[2]*x + 65*x^2 + 76*Zeta[2]*x^2 - 63*x^3 - 4*Zeta[2]*x^3 + 2*x^4 + 2*x^5))/((-1 + x)^4*x))
        )
        +(Log[z])*(
         +H[1,1,x]*(-4*Ne)
         +H[1,x]*(-4*Ne)
         +H[0,1,x]*(-2*Ne)
         +(-(Ne*(2 - 3*Lscale + 2*Zeta[2])))
        )
        +(Log[z]^2)*(
         +((-7*Ne)/2)
         +H[1,x]*(2*Ne)
        )
        +(Log[z]^3)*(2*Ne)
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nh)*(
        +(
         +H[1,1,x]*((8*Lscale)/3)
         +H[0,1,x]*((2*(-55 - 6*Lscale - 63*x + 18*Lscale*x - 27*x^2 - 18*Lscale*x^2 - 19*x^3 + 6*Lscale*x^3))/(9*(-1 + x)^3))
         +H[1,x]*((18 + 877*x + 54*Lscale*x - 18*Lscale^2*x + 18*Zeta[2]*x + 148*x^2 - 108*Lscale*x^2 + 36*Lscale^2*x^2 - 36*Zeta[2]*x^2 + 265*x^3 + 54*Lscale*x^3 - 18*Lscale^2*x^3 + 18*Zeta[2]*x^3)/(27*(-1 + x)^2*x))
         +H[0,0,1,x]*((4*(1 - 16*x - 4*x^3 + x^4))/(3*(-1 + x)^4))
         +(-(-12775 - 864*Lscale + 216*Lscale^2 + 7416*Zeta[2] + 432*Zeta[3] + 28636*x + 3456*Lscale*x - 864*Lscale^2*x - 2880*Zeta[2]*x - 6912*Zeta[3]*x - 26898*x^2 - 5184*Lscale*x^2 + 1296*Lscale^2*x^2 + 3888*Zeta[2]*x^2 + 18988*x^3 + 3456*Lscale*x^3 - 864*Lscale^2*x^3 - 9216*Zeta[2]*x^3 - 1728*Zeta[3]*x^3 - 7951*x^4 - 864*Lscale*x^4 + 216*Lscale^2*x^4 + 792*Zeta[2]*x^4 + 432*Zeta[3]*x^4)/(324*(-1 + x)^4))
        )
        +(Log[z])*((2*(Lscale - Lscale^2 + Zeta[2]))/3)
        +(Log[z]^2)*((-4*Lscale)/3)
       )
       +(CF*nf)*(
        +(
         +H[0,0,1,x]*(4/3)
         +H[0,1,1,x]*(8/3)
         +H[1,0,1,x]*(8/3)
         +H[1,1,1,x]*(16/3)
         +H[0,1,x]*((2*(19 + 6*Lscale))/9)
         +H[1,1,x]*((4*(19 + 6*Lscale))/9)
         +((2*(106 + 36*Lscale - 9*Lscale^2 + 27*Zeta[2]))/27)
         +H[1,x]*((18 + 209*x + 54*Lscale*x - 18*Lscale^2*x + 54*Zeta[2]*x)/(27*x))
        )
        +(Log[z])*((77 + 18*Lscale - 18*Lscale^2 + 54*Zeta[2])/27)
        +(Log[z]^2)*((-2*(13 + 6*Lscale))/9)
        +(Log[z]^3)*(8/9)
       )
       +(CF*nm)*(
        +(
         +H[0,0,1,x]*(4/3)
         +H[0,1,1,x]*(8/3)
         +H[1,0,1,x]*(8/3)
         +H[1,1,1,x]*(16/3)
         +H[0,1,x]*((2*(19 + 6*Lscale))/9)
         +H[1,1,x]*((4*(19 + 6*Lscale))/9)
         +((517 + 72*Lscale - 18*Lscale^2 + 84*Zeta[2] + 36*Zeta[3])/27)
         +H[1,x]*((18 + 265*x + 54*Lscale*x - 18*Lscale^2*x + 90*Zeta[2]*x)/(27*x))
        )
        +(Log[z])*(
         +H[1,x]*(40/9)
         +((253 + 18*Lscale - 18*Lscale^2 + 90*Zeta[2])/27)
        )
        +(Log[z]^2)*(
         +H[1,x]*(16/3)
         +((-2*(-31 + 6*Lscale))/9)
        )
        +(Log[z]^3)*(56/9)
       )
       +(CA*CF)*(
        +(
         +H[1,0,0,1,x]*(8)
         +H[1,1,1,x]*((4*(-22 + Ne))/3)
         +H[0,0,1,1,x]*((-4*(1 + 2*x)*(1 + 4*x + 2*x^2))/(-1 + x)^4)
         +H[0,1,0,1,x]*((2*(1 + 2*x)*(1 + 4*x + 2*x^2))/(-1 + x)^4)
         +H[-1,0,1,x]*((-4*(1 + x)*(9 - 8*x + 5*x^2))/(-1 + x)^3)
         +H[-1,x]*((-2*Zeta[2]*(1 + x)*(9 - 8*x + 5*x^2))/(-1 + x)^3)
         +H[1,1,x]*((-520 - 132*Lscale + 25*Ne + 6*Lscale*Ne + 72*Zeta[2] + 410*x + 264*Lscale*x - 50*Ne*x - 12*Lscale*Ne*x - 144*Zeta[2]*x - 349*x^2 - 132*Lscale*x^2 + 25*Ne*x^2 + 6*Lscale*Ne*x^2 + 72*Zeta[2]*x^2)/(9*(-1 + x)^2))
         +H[2,1,1,x]*((-12 + 6*x - 5*x^2 + 2*x^3)/(-1 + x)^4)
         +H[2,x]*((3*Zeta[2]*(-12 + 6*x - 5*x^2 + 2*x^3))/(-1 + x)^4)
         +H[0,0,0,1,x]*((-2*(1 + 22*x + 18*x^2 + 4*x^3))/(-1 + x)^4)
         +H[1,0,1,x]*((17 - 2*Ne - 165*x + 6*Ne*x + 66*x^2 - 6*Ne*x^2 - 44*x^3 + 2*Ne*x^3)/(3*(-1 + x)^3))
         +H[0,-1,0,1,x]*((8*(1 + 8*x^2 - 4*x^3 + x^4))/(-1 + x)^4)
         +H[0,-1,x]*((4*Zeta[2]*(1 + 8*x^2 - 4*x^3 + x^4))/(-1 + x)^4)
         +H[0,0,1,x]*((-52 + Ne - 92*x - 4*Ne*x + 129*x^2 + 6*Ne*x^2 + 22*x^3 - 4*Ne*x^3 + 20*x^4 + Ne*x^4)/(3*(-1 + x)^4))
         +H[0,1,1,x]*((-68 + 2*Ne + 2*x - 8*Ne*x - 201*x^2 + 12*Ne*x^2 + 302*x^3 - 8*Ne*x^3 - 62*x^4 + 2*Ne*x^4)/(3*(-1 + x)^4))
         +H[0,1,x]*((-718 - 132*Lscale + 25*Ne + 6*Lscale*Ne + 252*Zeta[2] + 2314*x + 528*Lscale*x - 100*Ne*x - 24*Lscale*Ne*x + 648*Zeta[2]*x - 1788*x^2 - 792*Lscale*x^2 + 150*Ne*x^2 + 36*Lscale*Ne*x^2 + 2232*Zeta[2]*x^2 + 424*x^3 + 528*Lscale*x^3 - 100*Ne*x^3 - 24*Lscale*Ne*x^3 - 144*Zeta[2]*x^3 - 232*x^4 - 132*Lscale*x^4 + 25*Ne*x^4 + 6*Lscale*Ne*x^4 + 144*Zeta[2]*x^4)/(18*(-1 + x)^4))
         +H[1,x]*((396 - 18*Ne + 4874*x + 1188*Lscale*x - 396*Lscale^2*x - 257*Ne*x - 54*Lscale*Ne*x + 18*Lscale^2*Ne*x - 1296*Zeta[2]*x - 54*Ne*Zeta[2]*x - 1512*Zeta[3]*x - 16026*x^2 - 3564*Lscale*x^2 + 1188*Lscale^2*x^2 + 879*Ne*x^2 + 162*Lscale*Ne*x^2 - 54*Lscale^2*Ne*x^2 - 14472*Zeta[2]*x^2 + 162*Ne*Zeta[2]*x^2 + 4536*Zeta[3]*x^2 + 15846*x^3 + 3564*Lscale*x^3 - 1188*Lscale^2*x^3 - 915*Ne*x^3 - 162*Lscale*Ne*x^3 + 54*Lscale^2*Ne*x^3 - 1404*Zeta[2]*x^3 - 162*Ne*Zeta[2]*x^3 - 4536*Zeta[3]*x^3 - 5090*x^4 - 1188*Lscale*x^4 + 396*Lscale^2*x^4 + 311*Ne*x^4 + 54*Lscale*Ne*x^4 - 18*Lscale^2*Ne*x^4 - 1620*Zeta[2]*x^4 + 54*Ne*Zeta[2]*x^4 + 1512*Zeta[3]*x^4)/(108*(-1 + x)^3*x))
         +((-6704 - 1584*Lscale + 396*Lscale^2 + 332*Ne + 72*Lscale*Ne - 18*Lscale^2*Ne + 6156*Zeta[2] - 9072*Log[2]*Zeta[2] + 54*Ne*Zeta[2] + 3024*Zeta[3] - 216*Zeta[4] + 26492*x + 6336*Lscale*x - 1584*Lscale^2*x - 1328*Ne*x - 288*Lscale*Ne*x + 72*Lscale^2*Ne*x - 1188*Zeta[2]*x + 14904*Log[2]*Zeta[2]*x - 216*Ne*Zeta[2]*x - 9882*Zeta[3]*x - 21708*Zeta[4]*x - 39252*x^2 - 9504*Lscale*x^2 + 2376*Lscale^2*x^2 + 1992*Ne*x^2 + 432*Lscale*Ne*x^2 - 108*Lscale^2*Ne*x^2 + 4536*Zeta[2]*x^2 - 9396*Log[2]*Zeta[2]*x^2 + 324*Ne*Zeta[2]*x^2 + 10719*Zeta[3]*x^2 - 11124*Zeta[4]*x^2 + 25844*x^3 + 6336*Lscale*x^3 - 1584*Lscale^2*x^3 - 1328*Ne*x^3 - 288*Lscale*Ne*x^3 + 72*Lscale^2*Ne*x^3 - 8424*Zeta[2]*x^3 - 1944*Log[2]*Zeta[2]*x^3 - 216*Ne*Zeta[2]*x^3 - 5238*Zeta[3]*x^3 - 10800*Zeta[4]*x^3 - 6380*x^4 - 1584*Lscale*x^4 + 396*Lscale^2*x^4 + 332*Ne*x^4 + 72*Lscale*Ne*x^4 - 18*Lscale^2*Ne*x^4 - 1080*Zeta[2]*x^4 + 2592*Log[2]*Zeta[2]*x^4 + 54*Ne*Zeta[2]*x^4 + 648*Zeta[3]*x^4 + 1242*Zeta[4]*x^4)/(108*(-1 + x)^4))
        )
        +(Log[z])*((-2330 - 396*Lscale + 396*Lscale^2 + 143*Ne + 18*Lscale*Ne - 18*Lscale^2*Ne - 1620*Zeta[2] + 54*Ne*Zeta[2] + 3240*Zeta[3])/108)
        +(Log[z]^2)*((334 + 132*Lscale - 19*Ne - 6*Lscale*Ne - 72*Zeta[2])/18)
        +(Log[z]^3)*((2*(-22 + Ne))/9)
       )
       +(CF^2)*(
        +(
         +H[1,0,0,1,x]*(-12)
         +H[1,1,0,1,x]*(24)
         +H[1,0,1,1,x]*(40)
         +H[0,1,1,1,x]*(48)
         +H[1,1,1,x]*(88)
         +H[1,1,1,1,x]*(112)
         +H[-1,0,1,x]*((8*(1 + x)*(9 - 8*x + 5*x^2))/(-1 + x)^3)
         +H[-1,x]*((4*Zeta[2]*(1 + x)*(9 - 8*x + 5*x^2))/(-1 + x)^3)
         +H[1,1,x]*((2*(-21 + 4*Zeta[2] - 70*x - 8*Zeta[2]*x + 16*x^2 + 4*Zeta[2]*x^2))/(-1 + x)^2)
         +H[0,0,1,1,x]*((8*x*(-28 - 9*x - 6*x^2 + x^3))/(-1 + x)^4)
         +H[2,1,1,x]*((-2*(-12 + 6*x - 5*x^2 + 2*x^3))/(-1 + x)^4)
         +H[2,x]*((-6*Zeta[2]*(-12 + 6*x - 5*x^2 + 2*x^3))/(-1 + x)^4)
         +H[1,0,1,x]*((4*(-12 - 16*x - 19*x^2 + 5*x^3))/(-1 + x)^3)
         +H[0,-1,0,1,x]*((-16*(1 + 8*x^2 - 4*x^3 + x^4))/(-1 + x)^4)
         +H[0,-1,x]*((-8*Zeta[2]*(1 + 8*x^2 - 4*x^3 + x^4))/(-1 + x)^4)
         +H[0,0,0,1,x]*((-4*(3 + 19*x^2 - 6*x^3 + 2*x^4))/(-1 + x)^4)
         +H[0,1,0,1,x]*((4*(3 + 16*x + 27*x^2 - 6*x^3 + 2*x^4))/(-1 + x)^4)
         +H[0,0,1,x]*((-2*(7 + 14*x + 8*x^2 - 28*x^3 + 8*x^4))/(-1 + x)^4)
         +H[0,1,1,x]*((2*(-18 - 122*x + 185*x^2 - 62*x^3 + 26*x^4))/(-1 + x)^4)
         +H[1,x]*((-2 - 75*x - 208*Zeta[2]*x + 16*Zeta[3]*x + 241*x^2 - 400*Zeta[2]*x^2 - 48*Zeta[3]*x^2 - 249*x^3 - 248*Zeta[2]*x^3 + 48*Zeta[3]*x^3 + 85*x^4 + 40*Zeta[2]*x^4 - 16*Zeta[3]*x^4)/(2*(-1 + x)^3*x))
         +(-(-92 + 88*Zeta[2] - 336*Log[2]*Zeta[2] + 80*Zeta[3] + 210*Zeta[4] + 368*x - 676*Zeta[2]*x + 552*Log[2]*Zeta[2]*x - 238*Zeta[3]*x + 376*Zeta[4]*x - 552*x^2 + 344*Zeta[2]*x^2 - 348*Log[2]*Zeta[2]*x^2 + 205*Zeta[3]*x^2 + 1598*Zeta[4]*x^2 + 368*x^3 + 280*Zeta[2]*x^3 - 72*Log[2]*Zeta[2]*x^3 - 66*Zeta[3]*x^3 - 516*Zeta[4]*x^3 - 92*x^4 - 36*Zeta[2]*x^4 + 96*Log[2]*Zeta[2]*x^4 - 8*Zeta[3]*x^4 + 156*Zeta[4]*x^4)/(2*(-1 + x)^4))
         +H[0,1,x]*(-((2 - 11*x - 12*Zeta[2]*x - 60*x^2 - 224*Zeta[2]*x^2 + 18*x^3 - 148*Zeta[2]*x^3 + 28*x^4 - 24*Zeta[2]*x^4 + 23*x^5)/((-1 + x)^4*x)))
        )
        +(Log[z])*(
         +H[0,0,1,x]*(4)
         +H[0,1,1,x]*(8)
         +H[0,1,x]*(8)
         +H[1,0,1,x]*(8)
         +H[1,1,1,x]*(16)
         +H[1,1,x]*(16)
         +H[1,x]*(27 + 8 Zeta[2])
         +((53 + 40*Zeta[2] - 48*Zeta[3])/2)
        )
        +(Log[z]^2)*(
         +H[1,1,x]*(-8)
         +H[1,x]*(-8)
         +H[0,1,x]*(-4)
         +((-3 + 8*Zeta[2])/2)
        )
        +(Log[z]^3)*(
         +(-4/3)
         +H[1,x]*(8/3)
        )
        +(Log[z]^4)*(14/3)
       )
      )
     )
   )
  )
 )
);


F[2]=( +(
  (   +ep^0*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        H[1,x]*(Ne/x)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        H[1,x]*(-2/x)
       )
      )
     )
   )
   +ep^1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +H[0,1,x]*(Ne/x)
        +H[1,x]*(Ne/x)
        +H[1,1,x]*((2*Ne)/x)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +H[1,x]*(-8/x)
        +H[1,1,x]*(-4/x)
        +H[0,1,x]*(-2/x)
       )
      )
     )
   )
   +ep^2*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +H[0,0,1,x]*(Ne/x)
        +H[0,1,x]*(Ne/x)
        +H[0,1,1,x]*((2*Ne)/x)
        +H[1,0,1,x]*((2*Ne)/x)
        +H[1,1,x]*((2*Ne)/x)
        +H[1,1,1,x]*((4*Ne)/x)
        +H[1,x]*((Ne*(1 + Zeta[2]))/x)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +H[1,1,x]*(-16/x)
        +H[0,1,x]*(-8/x)
        +H[1,1,1,x]*(-8/x)
        +H[0,1,1,x]*(-4/x)
        +H[1,0,1,x]*(-4/x)
        +H[0,0,1,x]*(-2/x)
        +H[1,x]*((-2*(8 + Zeta[2]))/x)
       )
      )
     )
   )
  )
 )
 +(
  (   +ep^-1*(
     +(
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(
        +(
         +H[1,1,x]*((-4*Ne)/x)
         +H[1,x]*((-2*Ne)/x)
        )
        +(Log[z])*(
         H[1,x]*((-2*Ne)/x)
        )
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(
        +(
         +H[1,x]*(4/x)
         +H[1,1,x]*(8/x)
        )
        +(Log[z])*(
         H[1,x]*(4/x)
        )
       )
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       +(CF*nf)*(
        +H[1,1,x]*((-2*Ne)/x)
        +H[0,1,x]*(-(Ne/x))
        +H[1,x]*(-((3 + 2*Lscale)*Ne)/(2*x))
       )
       +(CF*nm)*(
        +H[1,1,x]*((-2*Ne)/x)
        +H[0,1,x]*(-(Ne/x))
        +H[1,x]*(-((3 + 2*Lscale)*Ne)/(2*x))
       )
       +(CF*nh)*(
        +H[0,0,1,x]*((-4*Ne*(1 + x + x^2))/(-1 + x)^4)
        +H[0,1,x]*((Ne*(1 + x)*(1 + 4*x + x^2))/((-1 + x)^3*x))
        +H[1,x]*(-(Ne*(3 + 2*Lscale + 6*x - 4*Lscale*x + 3*x^2 + 2*Lscale*x^2))/(2*(-1 + x)^2*x))
        +(-((Ne*(2 - 4*Zeta[3] - 3*x - 4*Zeta[3]*x - 4*Zeta[3]*x^2 + x^3))/(-1 + x)^4))
       )
       +(CA*CF)*(
        +H[2,1,1,x]*(((-2 + Ne)*Ne*(-2 + x)*(-2 - 5*x + x^2))/(2*(-1 + x)^4))
        +H[2,x]*((3*(-2 + Ne)*Ne*Zeta[2]*(-2 + x)*(-2 - 5*x + x^2))/(2*(-1 + x)^4))
        +H[1,0,1,x]*((-3*(-2 + Ne)*Ne*(7 + 16*x + x^2))/(2*(-1 + x)^3))
        +H[0,0,1,1,x]*((-6*(-2 + Ne)*Ne*(1 + 7*x + 4*x^2))/(-1 + x)^4)
        +H[0,0,0,1,x]*((-3*(-2 + Ne)*Ne*(1 + 7*x + 4*x^2))/(-1 + x)^4)
        +H[0,1,0,1,x]*((3*(-2 + Ne)*Ne*(1 + 7*x + 4*x^2))/(-1 + x)^4)
        +H[1,1,x]*((-3*(-2 + Ne)*Ne*(1 + 13*x + 8*x^2))/(2*(-1 + x)^2*x))
        +H[0,0,1,x]*(((-2 + Ne)*Ne*(-20 - 26*x + 35*x^2 + 5*x^3))/(2*(-1 + x)^4))
        +H[0,1,1,x]*(((-2 + Ne)*Ne*(-38 - 46*x + 83*x^2 + 7*x^3))/(2*(-1 + x)^4))
        +H[1,x]*(-((-2 + Ne)*Ne*(-3 - 2*Lscale + 6*x + 6*Lscale*x + 63*Zeta[2]*x - 3*x^2 - 6*Lscale*x^2 + 144*Zeta[2]*x^2 + 2*Lscale*x^3 + 9*Zeta[2]*x^3))/(2*(-1 + x)^3*x))
        +(((-2 + Ne)*Ne*(-4 + 88*Zeta[2] + 48*Log[2]*Zeta[2] - 8*Zeta[3] - 162*Zeta[4] + 12*x + 464*Zeta[2]*x + 96*Log[2]*Zeta[2]*x - 12*Zeta[3]*x - 1134*Zeta[4]*x - 12*x^2 - 400*Zeta[2]*x^2 - 84*Log[2]*Zeta[2]*x^2 + 47*Zeta[3]*x^2 - 648*Zeta[4]*x^2 + 4*x^3 - 152*Zeta[2]*x^3 + 12*Log[2]*Zeta[2]*x^3 - 9*Zeta[3]*x^3))/(8*(-1 + x)^4))
        +H[0,1,x]*(-(((-2 + Ne)*Ne*(1 + 3*x - 9*Zeta[2]*x - 31*x^2 - 63*Zeta[2]*x^2 + 16*x^3 - 36*Zeta[2]*x^3 + 11*x^4))/((-1 + x)^4*x)))
       )
       +(CF^2)*(
        +(
         +H[2,1,1,x]*(-(((-2 + Ne)*Ne*(-2 + x)*(-2 - 5*x + x^2))/(-1 + x)^4))
         +H[2,x]*((-3*(-2 + Ne)*Ne*Zeta[2]*(-2 + x)*(-2 - 5*x + x^2))/(-1 + x)^4)
         +H[0,0,1,1,x]*((-24*Ne*(1 + Ne + 7*x + 2*Ne*x + 4*x^2))/(-1 + x)^4)
         +H[0,0,0,1,x]*((-12*Ne*(1 + Ne + 7*x + 2*Ne*x + 4*x^2))/(-1 + x)^4)
         +H[0,1,0,1,x]*((12*Ne*(1 + Ne + 7*x + 2*Ne*x + 4*x^2))/(-1 + x)^4)
         +H[1,0,1,x]*((Ne*(-Ne - 42*x - 27*Ne*x - 96*x^2 - 9*Ne*x^2 - 6*x^3 + Ne*x^3))/((-1 + x)^3*x))
         +H[1,1,x]*((Ne*(-Ne - 6*x - 4*Ne*x - 78*x^2 - 46*Ne*x^2 - 48*x^3 + 9*Ne*x^3))/((-1 + x)^2*x^2))
         +H[1,x]*((Ne*(24 + 16*Lscale + 15*Ne - 4*Lscale*Ne - 12*Ne*Zeta[2] - 48*x - 48*Lscale*x - 21*Ne*x + 12*Lscale*Ne*x - 504*Zeta[2]*x - 324*Ne*Zeta[2]*x + 24*x^2 + 48*Lscale*x^2 - 3*Ne*x^2 - 12*Lscale*Ne*x^2 - 1152*Zeta[2]*x^2 - 108*Ne*Zeta[2]*x^2 - 16*Lscale*x^3 + 9*Ne*x^3 + 4*Lscale*Ne*x^3 - 72*Zeta[2]*x^3 + 12*Ne*Zeta[2]*x^3))/(4*(-1 + x)^3*x))
         +(-(Ne*(8 + 8*Ne - 176*Zeta[2] - 96*Log[2]*Zeta[2] - 252*Ne*Zeta[2] + 48*Log[2]*Ne*Zeta[2] + 16*Zeta[3] - 8*Ne*Zeta[3] + 324*Zeta[4] + 324*Ne*Zeta[4] - 24*x - 24*Ne*x - 928*Zeta[2]*x - 192*Log[2]*Zeta[2]*x - 64*Ne*Zeta[2]*x + 96*Log[2]*Ne*Zeta[2]*x + 24*Zeta[3]*x - 12*Ne*Zeta[3]*x + 2268*Zeta[4]*x + 648*Ne*Zeta[4]*x + 24*x^2 + 24*Ne*x^2 + 800*Zeta[2]*x^2 + 168*Log[2]*Zeta[2]*x^2 + 380*Ne*Zeta[2]*x^2 - 84*Log[2]*Ne*Zeta[2]*x^2 - 94*Zeta[3]*x^2 + 47*Ne*Zeta[3]*x^2 + 1296*Zeta[4]*x^2 - 8*x^3 - 8*Ne*x^3 + 304*Zeta[2]*x^3 - 24*Log[2]*Zeta[2]*x^3 - 64*Ne*Zeta[2]*x^3 + 12*Log[2]*Ne*Zeta[2]*x^3 + 18*Zeta[3]*x^3 - 9*Ne*Zeta[3]*x^3))/(4*(-1 + x)^4))
         +H[0,1,1,x]*(-((Ne*(2*Ne + 76*x + 56*Ne*x + 92*x^2 - 28*Ne*x^2 - 166*x^3 - 27*Ne*x^3 - 14*x^4 + 3*Ne*x^4))/((-1 + x)^4*x)))
         +H[0,0,1,x]*(-((Ne*(Ne + 40*x + 27*Ne*x + 52*x^2 - 17*Ne*x^2 - 70*x^3 - 20*Ne*x^3 - 10*x^4 + 3*Ne*x^4))/((-1 + x)^4*x)))
         +H[0,1,x]*((Ne*(-8 - 5*Ne - 24*x + 4*Ne*x + 72*Zeta[2]*x + 72*Ne*Zeta[2]*x + 248*x^2 + 104*Ne*x^2 + 504*Zeta[2]*x^2 + 144*Ne*Zeta[2]*x^2 - 128*x^3 - 116*Ne*x^3 + 288*Zeta[2]*x^3 - 88*x^4 + 13*Ne*x^4))/(2*(-1 + x)^4*x))
        )
        +(Log[z])*(
         H[1,x]*(Ne^2/(2*x))
        )
       )
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       +(CA*CF)*(
        +H[0,-1,0,1,x]*((48*Ne*x)/(-1 + x)^4)
        +H[0,-1,x]*((24*Ne*Zeta[2]*x)/(-1 + x)^4)
        +H[2,1,1,x]*((Ne*x^2*(-5 + 2*x))/(-1 + x)^4)
        +H[2,x]*((3*Ne*Zeta[2]*x^2*(-5 + 2*x))/(-1 + x)^4)
        +H[1,0,1,x]*(-((Ne*(5 + x)*(11 + 20*x))/(-1 + x)^3))
        +H[-1,0,1,x]*((4*Ne*(1 + x)*(1 - 8*x + x^2))/((-1 + x)^3*x))
        +H[-1,x]*((2*Ne*Zeta[2]*(1 + x)*(1 - 8*x + x^2))/((-1 + x)^3*x))
        +H[1,1,x]*(-((Ne*(3 + 121*x + 65*x^2))/((-1 + x)^2*x)))
        +H[0,0,1,1,x]*((-4*Ne*(8 + 50*x + 33*x^2 + 2*x^3))/(-1 + x)^4)
        +H[0,1,0,1,x]*((2*Ne*(8 + 50*x + 33*x^2 + 2*x^3))/(-1 + x)^4)
        +H[0,0,0,1,x]*((-2*Ne*(8 + 74*x + 33*x^2 + 2*x^3))/(-1 + x)^4)
        +H[0,0,1,x]*((Ne*(-58 - 92*x + 137*x^2 + 16*x^3))/(-1 + x)^4)
        +H[0,1,1,x]*((Ne*(-106 - 124*x + 189*x^2 + 38*x^3))/(-1 + x)^4)
        +H[0,1,x]*((Ne*(-40 + 48*Zeta[2] + 200*x + 348*Zeta[2]*x - 91*x^2 + 198*Zeta[2]*x^2 - 69*x^3 + 12*Zeta[2]*x^3))/(-1 + x)^4)
        +H[1,x]*(-((Ne*(-4*Zeta[2] - 15*x + 185*Zeta[2]*x + 30*x^2 + 377*Zeta[2]*x^2 - 15*x^3 + 48*Zeta[2]*x^3))/((-1 + x)^3*x)))
        +((Ne*(-20 + 376*Zeta[2] - 28*Zeta[3] - 432*Zeta[4] + 60*x + 1240*Zeta[2]*x - 24*Zeta[3]*x - 3144*Zeta[4]*x - 60*x^2 - 1148*Zeta[2]*x^2 - 60*Log[2]*Zeta[2]*x^2 + 85*Zeta[3]*x^2 - 1782*Zeta[4]*x^2 + 20*x^3 - 468*Zeta[2]*x^3 + 24*Log[2]*Zeta[2]*x^3 - 42*Zeta[3]*x^3 - 108*Zeta[4]*x^3))/(4*(-1 + x)^4))
       )
       +(CF^2)*(
        +(
         +H[0,0,0,1,x]*((40*Ne)/(-1 + x)^3)
         +H[1,1,1,x]*((-24*Ne)/x)
         +H[0,-1,0,1,x]*((-96*Ne*x)/(-1 + x)^4)
         +H[0,-1,x]*((-48*Ne*Zeta[2]*x)/(-1 + x)^4)
         +H[2,1,1,x]*((-2*Ne*x^2*(-5 + 2*x))/(-1 + x)^4)
         +H[2,x]*((-6*Ne*Zeta[2]*x^2*(-5 + 2*x))/(-1 + x)^4)
         +H[0,0,1,1,x]*((-16*Ne*(5 + 7*x))/(-1 + x)^4)
         +H[0,1,0,1,x]*((8*Ne*(5 + 7*x))/(-1 + x)^4)
         +H[-1,0,1,x]*((-8*Ne*(1 + x)*(1 - 8*x + x^2))/((-1 + x)^3*x))
         +H[-1,x]*((-4*Ne*Zeta[2]*(1 + x)*(1 - 8*x + x^2))/((-1 + x)^3*x))
         +H[1,0,1,x]*((4*Ne*(-1 - 19*x - 5*x^2 + x^3))/((-1 + x)^3*x))
         +H[1,1,x]*((2*Ne*(1 - 23*x - 26*x^2 + 3*x^3))/((-1 + x)^2*x^2))
         +H[1,x]*((-2*Ne*(-4 + 3*Lscale + 12*Zeta[2] + 8*x - 9*Lscale*x + 88*Zeta[2]*x - 4*x^2 + 9*Lscale*x^2 - 8*Zeta[2]*x^2 - 3*Lscale*x^3 + 4*Zeta[2]*x^3))/((-1 + x)^3*x))
         +(-(Ne*(4 - 300*Zeta[2] - 28*Zeta[3] + 540*Zeta[4] - 12*x + 216*Zeta[2]*x - 24*Zeta[3]*x + 312*Zeta[4]*x + 12*x^2 + 120*Zeta[2]*x^2 - 60*Log[2]*Zeta[2]*x^2 + 85*Zeta[3]*x^2 - 4*x^3 - 36*Zeta[2]*x^3 + 24*Log[2]*Zeta[2]*x^3 - 42*Zeta[3]*x^3))/(2*(-1 + x)^4))
         +H[0,0,1,x]*((2*Ne*(-2 - 33*x + 64*x^2 - 34*x^3 + 2*x^4))/((-1 + x)^4*x))
         +H[0,1,x]*((2*Ne*(-10 + 39*x + 60*Zeta[2]*x + x^2 + 36*Zeta[2]*x^2 - 34*x^3 + 4*x^4))/((-1 + x)^4*x))
         +H[0,1,1,x]*((-2*Ne*(10 + 52*x - 32*x^2 - 41*x^3 + 8*x^4))/((-1 + x)^4*x))
        )
        +(Log[z])*(
         +H[1,1,x]*((-4*Ne)/x)
         +H[1,x]*((-4*Ne)/x)
         +H[0,1,x]*((-2*Ne)/x)
        )
        +(Log[z]^2)*(
         H[1,x]*((2*Ne)/x)
        )
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nf)*(
        +H[0,1,x]*(4/(3*x))
        +H[1,1,x]*(8/(3*x))
        +H[1,x]*((2*(25 + 6*Lscale))/(9*x))
       )
       +(CF*nm)*(
        +H[0,1,x]*(4/(3*x))
        +H[1,1,x]*(8/(3*x))
        +H[1,x]*((2*(25 + 6*Lscale))/(9*x))
       )
       +(CF*nh)*(
        +H[0,0,1,x]*((-48*x)/(-1 + x)^4)
        +H[0,1,x]*((-4*(1 + x)*(1 + 20*x + x^2))/(3*(-1 + x)^3*x))
        +H[1,x]*((2*(25 + 6*Lscale + 322*x - 12*Lscale*x + 25*x^2 + 6*Lscale*x^2))/(9*(-1 + x)^2*x))
        +((-4*(-54 + 36*Zeta[2] + 91*x + 12*Zeta[2]*x - 36*Zeta[3]*x - 20*x^2 - 52*Zeta[2]*x^2 - 17*x^3 + 4*Zeta[2]*x^3))/(3*(-1 + x)^4))
       )
       +(CA*CF)*(
        +H[0,-1,0,1,x]*((96*x)/(-1 + x)^4)
        +H[0,-1,x]*((48*Zeta[2]*x)/(-1 + x)^4)
        +H[1,0,1,x]*((-2*(2 + x)*(5 + 9*x))/(-1 + x)^3)
        +H[-1,0,1,x]*((-8*(1 + x)*(1 + 4*x + x^2))/((-1 + x)^3*x))
        +H[-1,x]*((-4*Zeta[2]*(1 + x)*(1 + 4*x + x^2))/((-1 + x)^3*x))
        +H[0,0,1,1,x]*((-8*(2 + 7*x + 12*x^2))/(-1 + x)^4)
        +H[0,1,0,1,x]*((4*(2 + 7*x + 12*x^2))/(-1 + x)^4)
        +H[0,0,0,1,x]*((-4*(2 + 31*x + 12*x^2))/(-1 + x)^4)
        +H[1,1,x]*((2*(-13 + Ne - 82*x - 2*Ne*x - 58*x^2 + Ne*x^2))/(3*(-1 + x)^2*x))
        +H[2,1,1,x]*((2*(-14 + 6*x - 2*x^2 + x^3))/(-1 + x)^4)
        +H[2,x]*((6*Zeta[2]*(-14 + 6*x - 2*x^2 + x^3))/(-1 + x)^4)
        +H[0,0,1,x]*((2*(-20 - 40*x + 66*x^2 + 3*x^3))/(-1 + x)^4)
        +H[0,1,1,x]*((2*(-22 - 56*x + 62*x^2 + 7*x^3))/(-1 + x)^4)
        +H[1,x]*(-(-670 - 132*Lscale + 31*Ne + 6*Lscale*Ne + 144*Zeta[2] + 1686*x + 396*Lscale*x - 93*Ne*x - 18*Lscale*Ne*x + 936*Zeta[2]*x - 1362*x^2 - 396*Lscale*x^2 + 93*Ne*x^2 + 18*Lscale*Ne*x^2 + 4932*Zeta[2]*x^2 + 346*x^3 + 132*Lscale*x^3 - 31*Ne*x^3 - 6*Lscale*Ne*x^3 + 252*Zeta[2]*x^3)/(18*(-1 + x)^3*x))
        +((-12 + 224*Zeta[2] - 264*Log[2]*Zeta[2] + 22*Zeta[3] - 108*Zeta[4] + 36*x + 196*Zeta[2]*x + 360*Log[2]*Zeta[2]*x - 90*Zeta[3]*x - 822*Zeta[4]*x - 36*x^2 - 260*Zeta[2]*x^2 - 312*Log[2]*Zeta[2]*x^2 + 82*Zeta[3]*x^2 - 648*Zeta[4]*x^2 + 12*x^3 - 160*Zeta[2]*x^3 + 108*Log[2]*Zeta[2]*x^3 - 41*Zeta[3]*x^3)/(2*(-1 + x)^4))
        +H[0,1,x]*((-22 + Ne - 44*x - 4*Ne*x + 72*Zeta[2]*x + 342*x^2 + 6*Ne*x^2 + 540*Zeta[2]*x^2 - 158*x^3 - 4*Ne*x^3 + 432*Zeta[2]*x^3 - 118*x^4 + Ne*x^4)/(3*(-1 + x)^4*x))
       )
       +(CF^2)*(
        +(
         +H[1,1,1,x]*(48/x)
         +H[0,-1,0,1,x]*((-192*x)/(-1 + x)^4)
         +H[0,-1,x]*((-96*Zeta[2]*x)/(-1 + x)^4)
         +H[-1,0,1,x]*((16*(1 + x)*(1 + 4*x + x^2))/((-1 + x)^3*x))
         +H[-1,x]*((8*Zeta[2]*(1 + x)*(1 + 4*x + x^2))/((-1 + x)^3*x))
         +H[0,0,0,1,x]*((-16*(2 + 3*x + 4*x^2))/(-1 + x)^4)
         +H[0,0,1,1,x]*((-32*(2 + 15*x + 4*x^2))/(-1 + x)^4)
         +H[0,1,0,1,x]*((16*(2 + 15*x + 4*x^2))/(-1 + x)^4)
         +H[1,1,x]*((-4*(-8 + 78*x + 5*x^2))/((-1 + x)^2*x))
         +H[2,1,1,x]*((-4*(-14 + 6*x - 2*x^2 + x^3))/(-1 + x)^4)
         +H[2,x]*((-12*Zeta[2]*(-14 + 6*x - 2*x^2 + x^3))/(-1 + x)^4)
         +H[1,0,1,x]*((4*(-1 - 27*x - 61*x^2 + 5*x^3))/((-1 + x)^3*x))
         +H[1,x]*(-((27 - 12*Zeta[2] - 85*x + 364*Zeta[2]*x + 89*x^2 + 436*Zeta[2]*x^2 - 31*x^3 + 28*Zeta[2]*x^3)/((-1 + x)^3*x)))
         +(-((-264*Log[2]*Zeta[2] + 22*Zeta[3] + 216*Zeta[4] - 684*Zeta[2]*x + 360*Log[2]*Zeta[2]*x - 90*Zeta[3]*x + 1176*Zeta[4]*x + 660*Zeta[2]*x^2 - 312*Log[2]*Zeta[2]*x^2 + 82*Zeta[3]*x^2 + 432*Zeta[4]*x^2 + 24*Zeta[2]*x^3 + 108*Log[2]*Zeta[2]*x^3 - 41*Zeta[3]*x^3)/(-1 + x)^4))
         +H[0,0,1,x]*((4*(-1 - 16*x - 7*x^2 + 14*x^3 + x^4))/((-1 + x)^4*x))
         +H[0,1,1,x]*((4*(4 - 74*x - 2*x^2 + 74*x^3 + 7*x^4))/((-1 + x)^4*x))
         +H[0,1,x]*((-2*(-1 + 18*x - 48*Zeta[2]*x - 156*x^2 - 264*Zeta[2]*x^2 + 112*x^3 - 96*Zeta[2]*x^3 + 27*x^4))/((-1 + x)^4*x))
        )
        +(Log[z])*(
         +H[0,1,x]*(4/x)
         +H[1,1,x]*(8/x)
         +H[1,x]*(18/x)
        )
        +(Log[z]^2)*(
         H[1,x]*(-4/x)
        )
       )
      )
     )
   )
  )
 )
);


F[3]=( +(
  (   +ep^0*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +H[1,x]*((Ne*(-2 + x))/x^2)
        +((2*Ne)/x)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +(4/x)
        +H[1,x]*((2*(-2 + 3*x))/x^2)
       )
      )
     )
   )
   +ep^1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +H[0,1,x]*((Ne*(-2 + x))/x^2)
        +H[1,1,x]*((2*Ne*(-2 + x))/x^2)
        +((6*Ne)/x)
        +H[1,x]*((Ne*(-4 + 3*x))/x^2)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +(8/x)
        +H[0,1,x]*((2*(-2 + 3*x))/x^2)
        +H[1,1,x]*((4*(-2 + 3*x))/x^2)
        +H[1,x]*((4*(-1 + 3*x))/x^2)
       )
      )
     )
   )
   +ep^2*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(
        +H[0,0,1,x]*((Ne*(-2 + x))/x^2)
        +H[0,1,1,x]*((2*Ne*(-2 + x))/x^2)
        +H[1,0,1,x]*((2*Ne*(-2 + x))/x^2)
        +H[1,1,1,x]*((4*Ne*(-2 + x))/x^2)
        +((2*Ne*(7 + Zeta[2]))/x)
        +H[0,1,x]*((Ne*(-4 + 3*x))/x^2)
        +H[1,1,x]*((2*Ne*(-4 + 3*x))/x^2)
        +H[1,x]*((Ne*(-8 - 2*Zeta[2] + 7*x + Zeta[2]*x))/x^2)
       )
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(
        +((4*(4 + Zeta[2]))/x)
        +H[0,0,1,x]*((2*(-2 + 3*x))/x^2)
        +H[0,1,1,x]*((4*(-2 + 3*x))/x^2)
        +H[1,0,1,x]*((4*(-2 + 3*x))/x^2)
        +H[1,1,1,x]*((8*(-2 + 3*x))/x^2)
        +H[0,1,x]*((4*(-1 + 3*x))/x^2)
        +H[1,1,x]*((8*(-1 + 3*x))/x^2)
        +H[1,x]*((2*(-4 - 2*Zeta[2] + 12*x + 3*Zeta[2]*x))/x^2)
       )
      )
     )
   )
  )
 )
 +(
  (   +ep^-1*(
     +(
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(
        +(
         +H[1,1,x]*((-4*Ne*(-2 + x))/x^2)
         +((-4*Ne)/x)
         +H[1,x]*((-2*Ne*(-2 + 3*x))/x^2)
        )
        +(Log[z])*(
         +H[1,x]*((-2*Ne*(-2 + x))/x^2)
         +((-4*Ne)/x)
        )
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(
        +(
         +(-8/x)
         +H[1,1,x]*((-8*(-2 + 3*x))/x^2)
         +H[1,x]*((-4*(-2 + 5*x))/x^2)
        )
        +(Log[z])*(
         +(-8/x)
         +H[1,x]*((-4*(-2 + 3*x))/x^2)
        )
       )
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       +(CF*nf)*(
        +H[1,1,x]*((-2*Ne*(-2 + x))/x^2)
        +H[0,1,x]*(-((Ne*(-2 + x))/x^2))
        +(-(((7 + 2*Lscale)*Ne)/x))
        +H[1,x]*(-(Ne*(-10 - 4*Lscale + 7*x + 2*Lscale*x))/(2*x^2))
       )
       +(CF*nm)*(
        +H[1,1,x]*((-2*Ne*(-2 + x))/x^2)
        +H[0,1,x]*(-((Ne*(-2 + x))/x^2))
        +(-(((7 + 2*Lscale)*Ne)/x))
        +H[1,x]*(-(Ne*(-10 - 4*Lscale + 7*x + 2*Lscale*x))/(2*x^2))
       )
       +(CF*nh)*(
        +H[0,0,1,x]*((4*Ne*(3 - x + x^2))/(-1 + x)^4)
        +H[0,1,x]*((Ne*(1 + x)*(-2 + x - 6*x^2 + x^3))/((-1 + x)^3*x^2))
        +H[1,x]*(-(Ne*(-10 - 4*Lscale + 19*x + 10*Lscale*x - 28*x^2 - 8*Lscale*x^2 + 7*x^3 + 2*Lscale*x^3))/(2*(-1 + x)^2*x^2))
        +(-((Ne*(7 + 2*Lscale - 32*x - 8*Lscale*x + 12*Zeta[3]*x + 51*x^2 + 12*Lscale*x^2 - 4*Zeta[3]*x^2 - 34*x^3 - 8*Lscale*x^3 + 4*Zeta[3]*x^3 + 8*x^4 + 2*Lscale*x^4))/((-1 + x)^4*x)))
       )
       +(CA*CF)*(
        +H[2,1,1,x]*(-((-2 + Ne)*Ne*(-3 + x)*(-2 + x)*(2 + x))/(2*(-1 + x)^4))
        +H[2,x]*((-3*(-2 + Ne)*Ne*Zeta[2]*(-3 + x)*(-2 + x)*(2 + x))/(2*(-1 + x)^4))
        +H[0,1,0,1,x]*((-3*(-2 + Ne)*Ne*(5 + 7*x))/(-1 + x)^4)
        +H[0,0,0,1,x]*((3*(-2 + Ne)*Ne*(5 + 7*x))/(-1 + x)^4)
        +H[0,0,1,1,x]*((6*(-2 + Ne)*Ne*(5 + 7*x))/(-1 + x)^4)
        +H[1,0,1,x]*(-((-2 + Ne)*Ne*(-4 - 57*x - 12*x^2 + x^3))/(2*(-1 + x)^3*x))
        +H[1,1,x]*(-((-2 + Ne)*Ne*(-2 - 17*x - 49*x^2 + 2*x^3))/(2*(-1 + x)^2*x^2))
        +H[0,1,1,x]*(((-2 + Ne)*Ne*(8 + 94*x - 86*x^2 - 23*x^3 + x^4))/(2*(-1 + x)^4*x))
        +H[0,0,1,x]*(-((-2 + Ne)*Ne*(-4 - 52*x + 42*x^2 + 7*x^3 + x^4))/(2*(-1 + x)^4*x))
        +H[0,1,x]*(((-2 + Ne)*Ne*(2 - x - 14*x^2 - 45*Zeta[2]*x^2 - 10*x^3 - 63*Zeta[2]*x^3 + 23*x^4))/((-1 + x)^4*x^2))
        +H[1,x]*(-((-2 + Ne)*Ne*(10 + 4*Lscale - 35*x - 14*Lscale*x - 12*Zeta[2]*x + 48*x^2 + 18*Lscale*x^2 - 171*Zeta[2]*x^2 - 31*x^3 - 10*Lscale*x^3 - 36*Zeta[2]*x^3 + 8*x^4 + 2*Lscale*x^4 + 3*Zeta[2]*x^4))/(2*(-1 + x)^3*x^2))
        +(-((-2 + Ne)*Ne*(56 + 16*Lscale - 228*x - 64*Lscale*x + 448*Zeta[2]*x + 144*Log[2]*Zeta[2]*x - 16*Zeta[3]*x - 810*Zeta[4]*x + 348*x^2 + 96*Lscale*x^2 - 88*Zeta[2]*x^2 - 48*Log[2]*Zeta[2]*x^2 + 16*Zeta[3]*x^2 - 1134*Zeta[4]*x^2 - 236*x^3 - 64*Lscale*x^3 - 376*Zeta[2]*x^3 - 36*Log[2]*Zeta[2]*x^3 + 27*Zeta[3]*x^3 + 60*x^4 + 16*Lscale*x^4 + 16*Zeta[2]*x^4 + 12*Log[2]*Zeta[2]*x^4 - 9*Zeta[3]*x^4))/(8*(-1 + x)^4*x))
       )
       +(CF^2)*(
        +(
         +H[2,1,1,x]*(((-2 + Ne)*Ne*(-3 + x)*(-2 + x)*(2 + x))/(-1 + x)^4)
         +H[2,x]*((3*(-2 + Ne)*Ne*Zeta[2]*(-3 + x)*(-2 + x)*(2 + x))/(-1 + x)^4)
         +H[0,1,0,1,x]*((-12*Ne*(5 + 3*Ne + 7*x))/(-1 + x)^4)
         +H[0,0,0,1,x]*((12*Ne*(5 + 3*Ne + 7*x))/(-1 + x)^4)
         +H[0,0,1,1,x]*((24*Ne*(5 + 3*Ne + 7*x))/(-1 + x)^4)
         +H[1,1,x]*((Ne*(4*Ne + 4*x - 21*Ne*x + 34*x^2 + 74*Ne*x^2 + 98*x^3 - 16*Ne*x^3 - 4*x^4 + Ne*x^4))/((-1 + x)^2*x^3))
         +H[1,0,1,x]*((Ne*(-2*Ne + 8*x + 17*Ne*x + 114*x^2 + 27*Ne*x^2 + 24*x^3 - 7*Ne*x^3 - 2*x^4 + Ne*x^4))/((-1 + x)^3*x^2))
         +H[1,x]*((Ne*(-80 - 32*Lscale + 22*Ne + 8*Lscale*Ne - 24*Ne*Zeta[2] + 280*x + 112*Lscale*x - 119*Ne*x - 28*Lscale*Ne*x + 96*Zeta[2]*x + 204*Ne*Zeta[2]*x - 384*x^2 - 144*Lscale*x^2 + 201*Ne*x^2 + 36*Lscale*Ne*x^2 + 1368*Zeta[2]*x^2 + 324*Ne*Zeta[2]*x^2 + 248*x^3 + 80*Lscale*x^3 - 133*Ne*x^3 - 20*Lscale*Ne*x^3 + 288*Zeta[2]*x^3 - 84*Ne*Zeta[2]*x^3 - 64*x^4 - 16*Lscale*x^4 + 29*Ne*x^4 + 4*Lscale*Ne*x^4 - 24*Zeta[2]*x^4 + 12*Ne*Zeta[2]*x^4))/(4*(-1 + x)^3*x^2))
         +((Ne*(-112 - 32*Lscale + 50*Ne + 8*Lscale*Ne - 24*Ne*Zeta[2] + 456*x + 128*Lscale*x - 192*Ne*x - 32*Lscale*Ne*x - 896*Zeta[2]*x - 288*Log[2]*Zeta[2]*x - 588*Ne*Zeta[2]*x + 144*Log[2]*Ne*Zeta[2]*x + 32*Zeta[3]*x - 16*Ne*Zeta[3]*x + 1620*Zeta[4]*x + 972*Ne*Zeta[4]*x - 696*x^2 - 192*Lscale*x^2 + 276*Ne*x^2 + 48*Lscale*Ne*x^2 + 176*Zeta[2]*x^2 + 96*Log[2]*Zeta[2]*x^2 + 752*Ne*Zeta[2]*x^2 - 48*Log[2]*Ne*Zeta[2]*x^2 - 32*Zeta[3]*x^2 + 16*Ne*Zeta[3]*x^2 + 2268*Zeta[4]*x^2 + 472*x^3 + 128*Lscale*x^3 - 176*Ne*x^3 - 32*Lscale*Ne*x^3 + 752*Zeta[2]*x^3 + 72*Log[2]*Zeta[2]*x^3 - 148*Ne*Zeta[2]*x^3 - 36*Log[2]*Ne*Zeta[2]*x^3 - 54*Zeta[3]*x^3 + 27*Ne*Zeta[3]*x^3 - 120*x^4 - 32*Lscale*x^4 + 42*Ne*x^4 + 8*Lscale*Ne*x^4 - 32*Zeta[2]*x^4 - 24*Log[2]*Zeta[2]*x^4 + 8*Ne*Zeta[2]*x^4 + 12*Log[2]*Ne*Zeta[2]*x^4 + 18*Zeta[3]*x^4 - 9*Ne*Zeta[3]*x^4))/(4*(-1 + x)^4*x))
         +H[0,1,1,x]*(-((Ne*(4*Ne - 16*x - 38*Ne*x - 188*x^2 - 32*Ne*x^2 + 172*x^3 + 72*Ne*x^3 + 46*x^4 - 13*Ne*x^4 - 2*x^5 + Ne*x^5))/((-1 + x)^4*x^2)))
         +H[0,0,1,x]*((Ne*(-2*Ne + 8*x + 19*Ne*x + 104*x^2 + 11*Ne*x^2 - 84*x^3 - 37*Ne*x^3 - 14*x^4 + 2*Ne*x^4 - 2*x^5 + Ne*x^5))/((-1 + x)^4*x^2))
         +H[0,1,x]*(-(Ne*(-16 + 14*Ne + 8*x - 87*Ne*x + 112*x^2 + 232*Ne*x^2 + 360*Zeta[2]*x^2 + 216*Ne*Zeta[2]*x^2 + 80*x^3 - 172*Ne*x^3 + 504*Zeta[2]*x^3 - 184*x^4 + 10*Ne*x^4 + 3*Ne*x^5))/(2*(-1 + x)^4*x^2))
        )
        +(Log[z])*(
         +H[1,x]*((Ne^2*(-2 + x))/(2*x^2))
         +(Ne^2/x)
        )
       )
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       +(CA*CF)*(
        +H[0,-1,0,1,x]*((-16*Ne*(2 + x))/(-1 + x)^4)
        +H[0,-1,x]*((-8*Ne*Zeta[2]*(2 + x))/(-1 + x)^4)
        +H[0,1,0,1,x]*((-6*Ne*(12 + 18*x + x^2))/(-1 + x)^4)
        +H[0,0,1,1,x]*((12*Ne*(12 + 18*x + x^2))/(-1 + x)^4)
        +H[0,0,0,1,x]*((2*Ne*(52 + 62*x + 3*x^2))/(-1 + x)^4)
        +H[-1,0,1,x]*((4*Ne*(1 + x)*(-2 + 9*x - 2*x^2 + x^3))/((-1 + x)^3*x^2))
        +H[-1,x]*((2*Ne*Zeta[2]*(1 + x)*(-2 + 9*x - 2*x^2 + x^3))/((-1 + x)^3*x^2))
        +H[1,1,x]*((Ne*(-6 + 77*x + 117*x^2 + x^3))/((-1 + x)^2*x^2))
        +H[1,0,1,x]*(-((Ne*(-12 - 133*x - 43*x^2 + 2*x^3))/((-1 + x)^3*x)))
        +H[2,1,1,x]*(-((Ne*(-8 + 16*x - 15*x^2 + 4*x^3))/(-1 + x)^4))
        +H[2,x]*((-3*Ne*Zeta[2]*(-8 + 16*x - 15*x^2 + 4*x^3))/(-1 + x)^4)
        +H[0,1,x]*((Ne*(40 - 138*x - 248*Zeta[2]*x - 32*x^2 - 340*Zeta[2]*x^2 + 129*x^3 - 18*Zeta[2]*x^3 + x^4))/((-1 + x)^4*x))
        +H[0,1,1,x]*((Ne*(24 + 246*x - 184*x^2 - 87*x^3 + 4*x^4))/((-1 + x)^4*x))
        +H[0,0,1,x]*(-((Ne*(-12 - 170*x + 160*x^2 + 19*x^3 + 6*x^4))/((-1 + x)^4*x)))
        +H[1,x]*(-((Ne*(-8 + 8*Zeta[2] + 42*x - 64*Zeta[2]*x - 63*x^2 - 419*Zeta[2]*x^2 + 32*x^3 - 141*Zeta[2]*x^3 - 3*x^4 + 10*Zeta[2]*x^4))/((-1 + x)^3*x^2)))
        +(-(Ne*(-32 + 48*Zeta[2] + 108*x + 1392*Zeta[2]*x - 96*Log[2]*Zeta[2]*x - 28*Zeta[3]*x - 2240*Zeta[4]*x - 132*x^2 - 456*Zeta[2]*x^2 + 192*Log[2]*Zeta[2]*x^2 - 16*Zeta[3]*x^2 - 3064*Zeta[4]*x^2 + 68*x^3 - 996*Zeta[2]*x^3 - 180*Log[2]*Zeta[2]*x^3 + 63*Zeta[3]*x^3 - 162*Zeta[4]*x^3 - 12*x^4 + 12*Zeta[2]*x^4 + 48*Log[2]*Zeta[2]*x^4 - 28*Zeta[3]*x^4))/(4*(-1 + x)^4*x))
       )
       +(CF^2)*(
        +(
         +H[0,0,1,1,x]*((-16*Ne*(-13 + x))/(-1 + x)^4)
         +H[0,1,0,1,x]*((8*Ne*(-13 + x))/(-1 + x)^4)
         +H[0,0,0,1,x]*((-40*Ne)/(-1 + x)^3)
         +H[1,1,1,x]*((-24*Ne*(-2 + x))/x^2)
         +H[0,-1,0,1,x]*((32*Ne*(2 + x))/(-1 + x)^4)
         +H[0,-1,x]*((16*Ne*Zeta[2]*(2 + x))/(-1 + x)^4)
         +H[-1,0,1,x]*((-8*Ne*(1 + x)*(-2 + 9*x - 2*x^2 + x^3))/((-1 + x)^3*x^2))
         +H[-1,x]*((-4*Ne*Zeta[2]*(1 + x)*(-2 + 9*x - 2*x^2 + x^3))/((-1 + x)^3*x^2))
         +H[2,1,1,x]*((2*Ne*(-8 + 16*x - 15*x^2 + 4*x^3))/(-1 + x)^4)
         +H[2,x]*((6*Ne*Zeta[2]*(-8 + 16*x - 15*x^2 + 4*x^3))/(-1 + x)^4)
         +H[1,0,1,x]*((4*Ne*(-2 + 13*x + 19*x^2 - 7*x^3 + x^4))/((-1 + x)^3*x^2))
         +H[1,1,x]*((-2*Ne*(-8 + 29*x - 83*x^2 + 12*x^3 + 5*x^4))/((-1 + x)^2*x^3))
         +H[1,x]*((2*Ne*(8 + 6*Lscale - 32*x - 21*Lscale*x + 36*Zeta[2]*x + 44*x^2 + 27*Lscale*x^2 + 112*Zeta[2]*x^2 - 24*x^3 - 15*Lscale*x^3 - 64*Zeta[2]*x^3 + 4*x^4 + 3*Lscale*x^4 + 12*Zeta[2]*x^4))/((-1 + x)^3*x^2))
         +((Ne*(56 + 24*Lscale + 16*Zeta[2] - 220*x - 96*Lscale*x - 636*Zeta[2]*x - 96*Log[2]*Zeta[2]*x - 28*Zeta[3]*x + 1108*Zeta[4]*x + 324*x^2 + 144*Lscale*x^2 + 896*Zeta[2]*x^2 + 192*Log[2]*Zeta[2]*x^2 - 16*Zeta[3]*x^2 - 256*Zeta[4]*x^2 - 212*x^3 - 96*Lscale*x^3 - 296*Zeta[2]*x^3 - 180*Log[2]*Zeta[2]*x^3 + 63*Zeta[3]*x^3 + 52*x^4 + 24*Lscale*x^4 + 20*Zeta[2]*x^4 + 48*Log[2]*Zeta[2]*x^4 - 28*Zeta[3]*x^4))/(2*(-1 + x)^4*x))
         +H[0,1,x]*((-2*Ne*(6 - 40*x + 125*x^2 + 124*Zeta[2]*x^2 - 107*x^3 - 28*Zeta[2]*x^3 + 14*x^4 + 2*x^5))/((-1 + x)^4*x^2))
         +H[0,0,1,x]*((2*Ne*(-4 + 30*x - 37*x^2 + 18*x^3 - 10*x^4 + 6*x^5))/((-1 + x)^4*x^2))
         +H[0,1,1,x]*((-2*Ne*(-4 - 6*x - 116*x^2 + 184*x^3 - 65*x^4 + 10*x^5))/((-1 + x)^4*x^2))
        )
        +(Log[z])*(
         +H[1,1,x]*((-4*Ne*(-2 + x))/x^2)
         +H[1,x]*((-4*Ne*(-2 + x))/x^2)
         +H[0,1,x]*((-2*Ne*(-2 + x))/x^2)
         +((-12*Ne)/x)
        )
        +(Log[z]^2)*(
         +H[1,x]*((2*Ne*(-2 + x))/x^2)
         +((4*Ne)/x)
        )
       )
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nf)*(
        +((-4*(19 + 6*Lscale))/(9*x))
        +H[1,1,x]*((-8*(-2 + 3*x))/(3*x^2))
        +H[0,1,x]*((-4*(-2 + 3*x))/(3*x^2))
        +H[1,x]*((-2*(-26 - 12*Lscale + 51*x + 18*Lscale*x))/(9*x^2))
       )
       +(CF*nm)*(
        +((-4*(19 + 6*Lscale))/(9*x))
        +H[1,1,x]*((-8*(-2 + 3*x))/(3*x^2))
        +H[0,1,x]*((-4*(-2 + 3*x))/(3*x^2))
        +H[1,x]*((-2*(-26 - 12*Lscale + 51*x + 18*Lscale*x))/(9*x^2))
       )
       +(CF*nh)*(
        +H[0,0,1,x]*((16*(2 + x))/(-1 + x)^4)
        +H[0,1,x]*((4*(1 + x)*(-2 + 11*x + 10*x^2 + 3*x^3))/(3*(-1 + x)^3*x^2))
        +H[1,x]*((-2*(-26 - 12*Lscale + 223*x + 42*Lscale*x + 124*x^2 - 48*Lscale*x^2 + 51*x^3 + 18*Lscale*x^3))/(9*(-1 + x)^2*x^2))
        +((-4*(19 + 6*Lscale + 164*x - 24*Lscale*x - 252*Zeta[2]*x + 72*Zeta[3]*x - 393*x^2 + 36*Lscale*x^2 + 300*Zeta[2]*x^2 + 36*Zeta[3]*x^2 + 218*x^3 - 24*Lscale*x^3 - 84*Zeta[2]*x^3 - 8*x^4 + 6*Lscale*x^4 + 36*Zeta[2]*x^4))/(9*(-1 + x)^4*x))
       )
       +(CA*CF)*(
        +H[0,-1,0,1,x]*((-32*(2 + x))/(-1 + x)^4)
        +H[0,-1,x]*((-16*Zeta[2]*(2 + x))/(-1 + x)^4)
        +H[0,1,0,1,x]*((-4*(8 + 9*x + 4*x^2))/(-1 + x)^4)
        +H[0,0,1,1,x]*((8*(8 + 9*x + 4*x^2))/(-1 + x)^4)
        +H[0,0,0,1,x]*((4*(24 + 17*x + 4*x^2))/(-1 + x)^4)
        +H[2,1,1,x]*((-2*(-30 + 34*x - 16*x^2 + 3*x^3))/(-1 + x)^4)
        +H[2,x]*((-6*Zeta[2]*(-30 + 34*x - 16*x^2 + 3*x^3))/(-1 + x)^4)
        +H[-1,0,1,x]*((8*(1 + x)*(-2 + 11*x - 6*x^2 + 3*x^3))/((-1 + x)^3*x^2))
        +H[-1,x]*((4*Zeta[2]*(1 + x)*(-2 + 11*x - 6*x^2 + 3*x^3))/((-1 + x)^3*x^2))
        +H[1,0,1,x]*((2*(4 + 24*x + 11*x^2 + 3*x^3))/((-1 + x)^3*x))
        +H[1,1,x]*((-2*(26 - 2*Ne - 151*x + 7*Ne*x + 14*x^2 - 8*Ne*x^2 - 42*x^3 + 3*Ne*x^3))/(3*(-1 + x)^2*x^2))
        +H[0,1,1,x]*((2*(8 + 58*x - 24*x^2 - 36*x^3 + 3*x^4))/((-1 + x)^4*x))
        +H[0,0,1,x]*((-2*(-4 - 76*x + 96*x^2 - 16*x^3 + 9*x^4))/((-1 + x)^4*x))
        +H[1,x]*(-(-812 - 264*Lscale + 38*Ne + 12*Lscale*Ne + 288*Zeta[2] + 4134*x + 1188*Lscale*x - 183*Ne*x - 54*Lscale*Ne*x - 1728*Zeta[2]*x - 7206*x^2 - 1980*Lscale*x^2 + 321*Ne*x^2 + 90*Lscale*Ne*x^2 - 2448*Zeta[2]*x^2 + 5258*x^3 + 1452*Lscale*x^3 - 245*Ne*x^3 - 66*Lscale*Ne*x^3 - 2484*Zeta[2]*x^3 - 1374*x^4 - 396*Lscale*x^4 + 69*Ne*x^4 + 18*Lscale*Ne*x^4 + 108*Zeta[2]*x^4)/(18*(-1 + x)^3*x^2))
        +(-(-1076 - 264*Lscale + 50*Ne + 12*Lscale*Ne + 432*Zeta[2] + 4196*x + 1056*Lscale*x - 200*Ne*x - 48*Lscale*Ne*x + 4968*Zeta[2]*x - 4104*Log[2]*Zeta[2]*x + 270*Zeta[3]*x - 6552*Zeta[4]*x - 6132*x^2 - 1584*Lscale*x^2 + 300*Ne*x^2 + 72*Lscale*Ne*x^2 - 4860*Zeta[2]*x^2 + 6264*Log[2]*Zeta[2]*x^2 - 990*Zeta[3]*x^2 - 5706*Zeta[4]*x^2 + 3980*x^3 + 1056*Lscale*x^3 - 200*Ne*x^3 - 48*Lscale*Ne*x^3 + 324*Zeta[2]*x^3 - 4320*Log[2]*Zeta[2]*x^3 + 720*Zeta[3]*x^3 - 1944*Zeta[4]*x^3 - 968*x^4 - 264*Lscale*x^4 + 50*Ne*x^4 + 12*Lscale*Ne*x^4 - 864*Zeta[2]*x^4 + 1188*Log[2]*Zeta[2]*x^4 - 243*Zeta[3]*x^4)/(18*(-1 + x)^4*x))
        +H[0,1,x]*(-(44 - 2*Ne - 290*x + 11*Ne*x + 600*x^2 - 24*Ne*x^2 + 480*Zeta[2]*x^2 - 218*x^3 + 26*Ne*x^3 + 420*Zeta[2]*x^3 - 118*x^4 - 14*Ne*x^4 + 144*Zeta[2]*x^4 - 18*x^5 + 3*Ne*x^5)/(3*(-1 + x)^4*x^2))
       )
       +(CF^2)*(
        +(
         +H[0,-1,0,1,x]*((64*(2 + x))/(-1 + x)^4)
         +H[0,-1,x]*((32*Zeta[2]*(2 + x))/(-1 + x)^4)
         +H[1,1,1,x]*((-48*(-2 + 3*x))/x^2)
         +H[0,1,0,1,x]*((-48*(4 + 3*x))/(-1 + x)^4)
         +H[0,0,1,1,x]*((96*(4 + 3*x))/(-1 + x)^4)
         +H[0,0,0,1,x]*((16*(4 + 5*x))/(-1 + x)^4)
         +H[2,1,1,x]*((4*(-30 + 34*x - 16*x^2 + 3*x^3))/(-1 + x)^4)
         +H[2,x]*((12*Zeta[2]*(-30 + 34*x - 16*x^2 + 3*x^3))/(-1 + x)^4)
         +H[-1,0,1,x]*((-16*(1 + x)*(-2 + 11*x - 6*x^2 + 3*x^3))/((-1 + x)^3*x^2))
         +H[-1,x]*((-8*Zeta[2]*(1 + x)*(-2 + 11*x - 6*x^2 + 3*x^3))/((-1 + x)^3*x^2))
         +H[1,0,1,x]*((-4*(2 - 17*x - 59*x^2 - 13*x^3 + 3*x^4))/((-1 + x)^3*x^2))
         +H[1,1,x]*((-4*(-4 + 12*x - 32*x^2 - 68*x^3 + 17*x^4))/((-1 + x)^2*x^3))
         +H[1,x]*((-14 + 24*Zeta[2] + 99*x - 12*Zeta[2]*x - 217*x^2 + 844*Zeta[2]*x^2 + 193*x^3 - 76*Zeta[2]*x^3 - 61*x^4 + 36*Zeta[2]*x^4)/((-1 + x)^3*x^2))
         +((-34 + 40*Zeta[2] + 136*x - 520*Zeta[2]*x - 456*Log[2]*Zeta[2]*x + 30*Zeta[3]*x + 1000*Zeta[4]*x - 204*x^2 + 164*Zeta[2]*x^2 + 696*Log[2]*Zeta[2]*x^2 - 110*Zeta[3]*x^2 + 824*Zeta[4]*x^2 + 136*x^3 + 364*Zeta[2]*x^3 - 480*Log[2]*Zeta[2]*x^3 + 80*Zeta[3]*x^3 - 34*x^4 - 48*Zeta[2]*x^4 + 132*Log[2]*Zeta[2]*x^4 - 27*Zeta[3]*x^4)/((-1 + x)^4*x))
         +H[0,0,1,x]*((4*(-2 + 19*x - 14*x^2 + 37*x^3 - 40*x^4 + 9*x^5))/((-1 + x)^4*x^2))
         +H[0,1,x]*((2*(10 - 15*x - 82*x^2 - 224*Zeta[2]*x^2 + 28*x^3 - 184*Zeta[2]*x^3 + 50*x^4 + 9*x^5))/((-1 + x)^4*x^2))
         +H[0,1,1,x]*((-4*(-8 + 28*x - 210*x^2 + 250*x^3 - 72*x^4 + 21*x^5))/((-1 + x)^4*x^2))
        )
        +(Log[z])*(
         +(-20/x)
         +H[1,1,x]*((-8*(-2 + 3*x))/x^2)
         +H[0,1,x]*((-4*(-2 + 3*x))/x^2)
         +H[1,x]*((-6*(-2 + 5*x))/x^2)
        )
        +(Log[z]^2)*(
         +(8/x)
         +H[1,x]*((4*(-2 + 3*x))/x^2)
        )
       )
      )
     )
   )
  )
 )
);


(********************************************************************)
(*                               Z[q]                               *)
(********************************************************************)
(* The following expression is in terms of the unrenormalized       *)
(* couplings. A global factor of                                    *)
(*        (-2+i0)^(eta/2) (-nu^2/s+i0)^(eta/2) (mu^2/m^2)^ep        *)
(*                        (4Pi)^ep / Gamma[1-ep]                    *)
(* is understood for each power of the coupling.                    *)


Z[q]=( +(
1
 )
 +(
  (   +ep^-2*(
     +(alpha[s]/(4*Pi))*(
      (CF)*(2)
     )
   )
   +ep^-1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-Ne/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(1)
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-Ne/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(2*(2 + Zeta[2]))
      )
     )
   )
   +ep^1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-(Ne*(1 + Zeta[2]))/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(8 + Zeta[2])
      )
     )
   )
   +ep^2*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-(Ne*(1 + Zeta[2]))/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*((32 + 8*Zeta[2] + 7*Zeta[4])/2)
      )
     )
   )
  )
 )
 +(
  (   +ep^-4*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF^2)*(1)
     )
   )
   +ep^-3*(
     +(
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(-Ne/2)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(1)
      )
     )
   )
   +ep^-2*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       (CF^2)*(Ne^2/16)
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*((-3*Ne)/4)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*((17 + 8*Zeta[2])/4)
      )
     )
   )
   +ep^-1*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       (CF^2)*(Ne^2/8)
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(-(Ne*(7 + 4*Zeta[2]))/4)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(2*(5 + Zeta[2]))
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       +(CA*CF)*(((-2 + Ne)*Ne*(Pi^2 + 2*Pi^2*ep - 18*Zeta[2]*ep^2 + 24*Zeta[2]^2*ep^2))/(4*Pi^2*ep^2))
       +(CF*nm)*((Ne*(2*Pi^2 + 7*Pi^2*ep - 9*Zeta[2]*ep^2 + 24*Zeta[2]^2*ep^2))/(8*Pi^2*ep^2))
       +(CF*nf)*((Ne*(2*Pi^2 + 7*Pi^2*ep + 63*Zeta[2]*ep^2 + 72*Zeta[2]^2*ep^2))/(8*Pi^2*ep^2))
       +(CF^2)*(-(Ne*(-16*Pi^2 + 3*Ne*Pi^2 - 32*Pi^2*ep + 5*Ne*Pi^2*ep + 288*Zeta[2]*ep^2 - 255*Ne*Zeta[2]*ep^2 - 384*Zeta[2]^2*ep^2 + 180*Ne*Zeta[2]^2*ep^2 - 3*Ne*Pi^2*ep^2 - 2*Ne*Zeta[2]*Pi^2*ep^2))/(16*Pi^2*ep^2))
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       +(CA*CF)*((Ne*(-11*Pi^2 - 315*Zeta[2]*ep + 24*Zeta[2]^2*ep + 120*Zeta[2]*Zeta[3]*ep))/(4*Pi^2*ep))
       +(CF^2)*(-(Ne*(2*Pi^2 + 9*Pi^2*ep + 15*Pi^2*ep^2 - 12*Zeta[2]*ep^3 + 276*Zeta[2]^2*ep^3 + 24*Zeta[2]*Zeta[3]*ep^3 + 15*Pi^2*ep^3 + 6*Zeta[2]*Pi^2*ep^3))/(4*Pi^2*ep^3))
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nf)*(-(18*Pi^2 + 48*Pi^2*ep + 149*Pi^2*ep^2 + 108*Zeta[2]*Pi^2*ep^2 + 3269*Zeta[2]*ep^3 + 1728*Zeta[2]^2*ep^3 + 864*Zeta[2]*Zeta[3]*ep^3)/(54*Pi^2*ep^3))
       +(CF*nm)*(-(-72*Pi^2*ep + 120*Pi^2*ep^2 - 224*Pi^2*ep^3 - 144*Zeta[2]*Pi^2*ep^3 + 72*Pi^2*eta - 36*Pi^2*ep*eta + 165*Pi^2*ep^2*eta + 216*Zeta[2]*Pi^2*ep^2*eta - 1675*Zeta[2]*ep^3*eta + 864*Zeta[2]^2*ep^3*eta - 432*Zeta[2]*Zeta[3]*ep^3*eta)/(54*Pi^2*ep^3*eta))
       +(CA*CF)*(-(-396*Pi^2 + 18*Ne*Pi^2 - 1200*Pi^2*ep + 66*Ne*Pi^2*ep + 216*Zeta[2]*Pi^2*ep - 3914*Pi^2*ep^2 + 215*Ne*Pi^2*ep^2 - 2808*Zeta[2]*Pi^2*ep^2 + 108*Ne*Zeta[2]*Pi^2*ep^2 + 3240*Zeta[3]*Pi^2*ep^2 - 63770*Zeta[2]*ep^3 + 4559*Ne*Zeta[2]*ep^3 - 32832*Zeta[2]^2*ep^3 + 2376*Ne*Zeta[2]^2*ep^3 - 11232*Zeta[2]*Zeta[3]*ep^3 + 864*Ne*Zeta[2]*Zeta[3]*ep^3 + 33696*Zeta[2]*Zeta[4]*ep^3 - 5184*Zeta[2]*Pi^2*ep^3*Log[2])/(216*Pi^2*ep^3))
       +(CF^2)*((4*Pi^2 + 4*Pi^2*ep + 17*Pi^2*ep^2 + 8*Zeta[2]*Pi^2*ep^2 + 43*Pi^2*ep^3 - 16*Zeta[2]*Pi^2*ep^3 + 48*Zeta[3]*Pi^2*ep^3 + 1107*Zeta[2]*ep^4 + 732*Zeta[2]^2*ep^4 - 144*Zeta[2]*Zeta[3]*ep^4 - 864*Zeta[2]*Zeta[4]*ep^4 + 96*Pi^2*ep^4 + 34*Zeta[2]*Pi^2*ep^4 + 4*Zeta[2]^2*Pi^2*ep^4 + 14*Zeta[4]*Pi^2*ep^4 - 192*Zeta[2]*Pi^2*ep^4*Log[2])/(4*Pi^2*ep^4))
      )
     )
   )
  )
 )
);

(********************************************************************)
(*                             \bar Z[q]                            *)
(********************************************************************)
(* The following expression is in terms of the unrenormalized       *)
(* couplings. A global factor of                                    *)
(*      (-2+i0)^(eta/2) (-nu^2/m^2+i0)^(eta/2)  (mu^2/m^2)^ep       *)
(*                        (4Pi)^ep / Gamma[1-ep]                    *)
(* is understood for each power of the coupling.                    *)


OverBar[Z][q]=( +(
1
 )
 +(
  (   +ep^-2*(
     +(alpha[s]/(4*Pi))*(
      (CF)*(2)
     )
   )
   +ep^-1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-Ne/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(1)
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-Ne/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(2*(2 + Zeta[2]))
      )
     )
   )
   +ep^1*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-(Ne*(1 + Zeta[2]))/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*(8 + Zeta[2])
      )
     )
   )
   +ep^2*(
     +(
      +(alpha[e]/(4*Pi))*(
       (CF)*(-(Ne*(1 + Zeta[2]))/2)
      )
      +(alpha[s]/(4*Pi))*(
       (CF)*((32 + 8*Zeta[2] + 7*Zeta[4])/2)
      )
     )
   )
  )
 )
 +(
  (   +ep^-4*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF^2)*(1)
     )
   )
   +ep^-3*(
     +(
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(-Ne/2)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(1)
      )
     )
   )
   +ep^-2*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       (CF^2)*(Ne^2/16)
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*((-3*Ne)/4)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*((17 + 8*Zeta[2])/4)
      )
     )
   )
   +ep^-1*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       (CF^2)*(Ne^2/8)
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       (CF^2)*(-(Ne*(7 + 4*Zeta[2]))/4)
      )
      +(alpha[s]^2/(16*Pi^2))*(
       (CF^2)*(2*(5 + Zeta[2]))
      )
     )
   )
   +ep^0*(
     +(
      +(alpha[e]^2/(16*Pi^2))*(
       +(CA*CF)*(((-2 + Ne)*Ne*(Pi^2 + 2*Pi^2*ep - 18*Zeta[2]*ep^2 + 24*Zeta[2]^2*ep^2))/(4*Pi^2*ep^2))
       +(CF*nm)*((Ne*(2*Pi^2 + 7*Pi^2*ep - 9*Zeta[2]*ep^2 + 24*Zeta[2]^2*ep^2))/(8*Pi^2*ep^2))
       +(CF*nf)*((Ne*(2*Pi^2 + 7*Pi^2*ep + 63*Zeta[2]*ep^2 + 72*Zeta[2]^2*ep^2))/(8*Pi^2*ep^2))
       +(CF^2)*(-(Ne*(-16*Pi^2 + 3*Ne*Pi^2 - 32*Pi^2*ep + 5*Ne*Pi^2*ep + 288*Zeta[2]*ep^2 - 255*Ne*Zeta[2]*ep^2 - 384*Zeta[2]^2*ep^2 + 180*Ne*Zeta[2]^2*ep^2 - 3*Ne*Pi^2*ep^2 - 2*Ne*Zeta[2]*Pi^2*ep^2))/(16*Pi^2*ep^2))
      )
      +((alpha[e]*alpha[s])/(16*Pi^2))*(
       +(CA*CF)*((Ne*(-11*Pi^2 - 315*Zeta[2]*ep + 24*Zeta[2]^2*ep + 120*Zeta[2]*Zeta[3]*ep))/(4*Pi^2*ep))
       +(CF^2)*(-(Ne*(2*Pi^2 + 9*Pi^2*ep + 15*Pi^2*ep^2 - 12*Zeta[2]*ep^3 + 276*Zeta[2]^2*ep^3 + 24*Zeta[2]*Zeta[3]*ep^3 + 15*Pi^2*ep^3 + 6*Zeta[2]*Pi^2*ep^3))/(4*Pi^2*ep^3))
      )
      +(alpha[s]^2/(16*Pi^2))*(
       +(CF*nf)*(-(18*Pi^2 + 48*Pi^2*ep + 149*Pi^2*ep^2 + 108*Zeta[2]*Pi^2*ep^2 + 3269*Zeta[2]*ep^3 + 1728*Zeta[2]^2*ep^3 + 864*Zeta[2]*Zeta[3]*ep^3)/(54*Pi^2*ep^3))
       +(CF*nm)*(-(72*Pi^2*ep - 120*Pi^2*ep^2 + 224*Pi^2*ep^3 + 144*Zeta[2]*Pi^2*ep^3 - 36*Pi^2*eta + 60*Pi^2*ep*eta + 253*Pi^2*ep^2*eta - 5083*Zeta[2]*ep^3*eta + 2016*Zeta[2]^2*ep^3*eta + 432*Zeta[2]*Zeta[3]*ep^3*eta)/(54*Pi^2*ep^3*eta))
       +(CA*CF)*(-(-396*Pi^2 + 18*Ne*Pi^2 - 1200*Pi^2*ep + 66*Ne*Pi^2*ep + 216*Zeta[2]*Pi^2*ep - 3914*Pi^2*ep^2 + 215*Ne*Pi^2*ep^2 - 2808*Zeta[2]*Pi^2*ep^2 + 108*Ne*Zeta[2]*Pi^2*ep^2 + 3240*Zeta[3]*Pi^2*ep^2 - 63770*Zeta[2]*ep^3 + 4559*Ne*Zeta[2]*ep^3 - 32832*Zeta[2]^2*ep^3 + 2376*Ne*Zeta[2]^2*ep^3 - 11232*Zeta[2]*Zeta[3]*ep^3 + 864*Ne*Zeta[2]*Zeta[3]*ep^3 + 33696*Zeta[2]*Zeta[4]*ep^3 - 5184*Zeta[2]*Pi^2*ep^3*Log[2])/(216*Pi^2*ep^3))
       +(CF^2)*((4*Pi^2 + 4*Pi^2*ep + 17*Pi^2*ep^2 + 8*Zeta[2]*Pi^2*ep^2 + 43*Pi^2*ep^3 - 16*Zeta[2]*Pi^2*ep^3 + 48*Zeta[3]*Pi^2*ep^3 + 1107*Zeta[2]*ep^4 + 732*Zeta[2]^2*ep^4 - 144*Zeta[2]*Zeta[3]*ep^4 - 864*Zeta[2]*Zeta[4]*ep^4 + 96*Pi^2*ep^4 + 34*Zeta[2]*Pi^2*ep^4 + 4*Zeta[2]^2*Pi^2*ep^4 + 14*Zeta[4]*Pi^2*ep^4 - 192*Zeta[2]*Pi^2*ep^4*Log[2])/(4*Pi^2*ep^4))
      )
     )
   )
  )
 )
);

(********************************************************************)
(*                         Soft contribution                        *)
(********************************************************************)
(* The following expression is in terms of the renormalized         *)
(* couplings. A global factor of                                    *)
(*      (-2+i0)^(eta/2)(-nu^2/(m M)+i0)^(eta/2) (mu^2/m^2)^ep       *)
(*                        (4Pi)^ep / Gamma[1-ep]                    *)
(* is understood for each power of the coupling.                    *)


soft[h2m]=( +(
1
 )
 +(
0
 )
 +(
 (  +eta^(-1)*(
  (   +ep^-2*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*(-2/3)
     )
   )
   +ep^-1*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*(10/9)
     )
   )
   +ep^0*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*((-4*(14 + 9*Zeta[2]))/27)
     )
   )
  )
  )
  +eta^(0)*(
  (   +ep^-3*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*(1/2)
     )
   )
   +ep^-2*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*(-1/9)
     )
   )
   +ep^-1*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*((-26 + 27*Zeta[2])/27)
     )
   )
   +ep^0*(
     +(alpha[s]^2/(16*Pi^2))*(
      (CF*nm)*((33 - 2*Zeta[2] - 6*Zeta[3])/9)
     )
   )
  )
  )
 )
 )
);

(********************************************************************)
(*                         Master integrals                         *)
(********************************************************************)
(* The following expression provides the analytic expression        *)
(* of all 40 two loop master integrals expanded in the mass         *)
(* ratio z=m/M. In accordance to (A.1) a factor                     *)
(*               (mu^2/M^2)^ep (4Pi)^ep / Gamma[1-ep]               *)
(* is understood. The integrals are given in terms of 42 HPLs,      *)
(* seven of which are of the generalised kind:                      *)
generalisedHPL={
  H[2,x]->-Log[2] + Log[2 - x],
  H[2,1,1,x]->(4*((Log[1 - x]^2*Log[2 - x])/2 + Log[1 - x]*PolyLog[2, -1 + x] - PolyLog[3, -1 + x]) - 3*Zeta[3])/4,
  H[1,2,x]->(-Pi^2 - 12*Log[2]*Log[1 - x] - 12*PolyLog[2, -1 + x])/12,
  H[2,1,x]->(Pi^2 + 12*(Log[1 - x]*Log[2 - x] + PolyLog[2, -1 + x]))/12,
  H[1,2,1,1,x]->(-7*Pi^4 + 240*(-(Log[1 - x]^2*PolyLog[2, -1 + x])/2 + 2*Log[1 - x]*PolyLog[3, -1 + x] - 3*PolyLog[4, -1 + x]) - 180*Log[1 - x]*Zeta[3])/240,
  H[2,1,0,1,x]->-ux[x],
  H[2,1,1,1,x]->(7*Pi^4 + 720*((Log[1 - x]^3*Log[2 - x])/6 + (Log[1 - x]^2*PolyLog[2, -1 + x])/2 - Log[1 - x]*PolyLog[3, -1 + x] + PolyLog[4, -1 + x]))/720
};
(* where Aux is the function define in equation (A.49) of           *)
(* [0705.3133].                                                     *)


masterintegrals={
INT["Tadpolemm"]/M^4->( +z^4*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(2)
      +(Log[z])*(-4)
     )
   )
   +ep^0*(
     +(
      +(3 + 2 Zeta[2])
      +(Log[z])*(-8)
      +(Log[z]^2)*(8)
     )
   )
   +ep^1*(
     +(
      +(4*(1 + Zeta[2]))
      +(Log[z])*(-4*(3 + 2*Zeta[2]))
      +(Log[z]^2)*(16)
      +(Log[z]^3)*(-32/3)
     )
   )
   +ep^2*(
     +(
      +(5 + 6 Zeta[2] + 6 Zeta[4])
      +(Log[z])*(-16*(1 + Zeta[2]))
      +(Log[z]^2)*(8*(3 + 2*Zeta[2]))
      +(Log[z]^3)*(-64/3)
      +(Log[z]^4)*(32/3)
     )
   )
  )
 )
),


INT["TadpoleMM"]/M^4->( +z^0*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(2)
   )
   +ep^0*(
     +(3 + 2 Zeta[2])
   )
   +ep^1*(
     +(4*(1 + Zeta[2]))
   )
   +ep^2*(
     +(5 + 6 Zeta[2] + 6 Zeta[4])
   )
  )
 )
),


INT["TadpolemM"]/M^4->( +z^2*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(2)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +(3 + 2 Zeta[2])
      +(Log[z])*(-4)
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +(4*(1 + Zeta[2]))
      +(Log[z])*(-2*(3 + 2*Zeta[2]))
      +(Log[z]^2)*(4)
      +(Log[z]^3)*(-4/3)
     )
   )
   +ep^2*(
     +(
      +(5 + 6 Zeta[2] + 6 Zeta[4])
      +(Log[z])*(-8*(1 + Zeta[2]))
      +(Log[z]^2)*(2*(3 + 2*Zeta[2]))
      +(Log[z]^3)*(-8/3)
      +(Log[z]^4)*(2/3)
     )
   )
  )
 )
),


INT["TadBubM"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(3)
      +H[1,x]*((-1 + x)/x)
     )
   )
   +ep^0*(
     +(
      +(7 + 2 Zeta[2])
      +H[0,1,x]*((-1 + x)/x)
      +H[1,1,x]*((2*(-1 + x))/x)
      +H[1,x]*((3*(-1 + x))/x)
     )
   )
   +ep^1*(
     +(
      +(3*(5 + 2*Zeta[2]))
      +H[0,0,1,x]*((-1 + x)/x)
      +H[0,1,1,x]*((2*(-1 + x))/x)
      +H[1,0,1,x]*((2*(-1 + x))/x)
      +H[0,1,x]*((3*(-1 + x))/x)
      +H[1,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,x]*((6*(-1 + x))/x)
      +H[1,x]*(((7 + 2*Zeta[2])*(-1 + x))/x)
     )
   )
   +ep^2*(
     +(
      +(31 + 14 Zeta[2] + 6 Zeta[4])
      +H[0,0,0,1,x]*((-1 + x)/x)
      +H[0,0,1,1,x]*((2*(-1 + x))/x)
      +H[0,1,0,1,x]*((2*(-1 + x))/x)
      +H[1,0,0,1,x]*((2*(-1 + x))/x)
      +H[0,0,1,x]*((3*(-1 + x))/x)
      +H[0,1,1,1,x]*((4*(-1 + x))/x)
      +H[1,0,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,0,1,x]*((4*(-1 + x))/x)
      +H[0,1,1,x]*((6*(-1 + x))/x)
      +H[1,0,1,x]*((6*(-1 + x))/x)
      +H[1,1,1,1,x]*((8*(-1 + x))/x)
      +H[1,1,1,x]*((12*(-1 + x))/x)
      +H[1,x]*((3*(5 + 2*Zeta[2])*(-1 + x))/x)
      +H[0,1,x]*(((7 + 2*Zeta[2])*(-1 + x))/x)
      +H[1,1,x]*((2*(7 + 2*Zeta[2])*(-1 + x))/x)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +(2/(-1 + x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-4/(-1 + x))
      +(Log[z]^2)*(2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +((3 + 2*Zeta[2])/(-1 + x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-2*(3 + 2*Zeta[2]))/(-1 + x))
      +(Log[z]^2)*(4/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +((4*(1 + Zeta[2]))/(-1 + x))
      +H[1,1,1,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[0,1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,0,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,0,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,1,x]*((-2*(1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +H[1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-8*(1 + Zeta[2]))/(-1 + x))
      +(Log[z]^2)*((2*(3 + 2*Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(-8/(3*(-1 + x)))
      +(Log[z]^4)*(2/(3*(-1 + x)))
     )
   )
  )
 )

 +z^4*(
  (   +ep^-1*(
     +(
      +H[1,x]*(-2/(-1 + x)^3)
      +(-x/(2*(-1 + x)^3))
      +(Log[z])*(-2/(-1 + x)^3)
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-4/(-1 + x)^3)
      +H[0,1,x]*(-2/(-1 + x)^3)
      +((4 + x)/(4*(-1 + x)^3))
      +H[1,x]*(-((1 + 4*x + x^2)/((-1 + x)^3*x)))
      +(Log[z])*(-((4 + x)/(-1 + x)^3))
      +(Log[z]^2)*(2/(-1 + x)^3)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-8/(-1 + x)^3)
      +H[0,1,1,x]*(-4/(-1 + x)^3)
      +H[1,0,1,x]*(-4/(-1 + x)^3)
      +H[0,0,1,x]*(-2/(-1 + x)^3)
      +(-(-16 - 9*x + 8*Zeta[2]*x)/(8*(-1 + x)^3))
      +H[1,1,x]*((-2*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +H[0,1,x]*(-((1 + 4*x + x^2)/((-1 + x)^3*x)))
      +H[1,x]*(-((1 + 4*x + 4*Zeta[2]*x + x^2)/((-1 + x)^3*x)))
      +(Log[z])*(-(12 + 8*Zeta[2] + 5*x)/(2*(-1 + x)^3))
      +(Log[z]^2)*((4 + x)/(-1 + x)^3)
      +(Log[z]^3)*(-4/(3*(-1 + x)^3))
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,1,x]*(-16/(-1 + x)^3)
      +H[0,1,1,1,x]*(-8/(-1 + x)^3)
      +H[1,0,1,1,x]*(-8/(-1 + x)^3)
      +H[1,1,0,1,x]*(-8/(-1 + x)^3)
      +H[0,0,1,1,x]*(-4/(-1 + x)^3)
      +H[0,1,0,1,x]*(-4/(-1 + x)^3)
      +H[1,0,0,1,x]*(-4/(-1 + x)^3)
      +H[0,0,0,1,x]*(-2/(-1 + x)^3)
      +((48 + 32*Zeta[2] + 33*x + 8*Zeta[2]*x)/(16*(-1 + x)^3))
      +H[1,1,1,x]*((-4*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +H[0,1,1,x]*((-2*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +H[1,0,1,x]*((-2*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +H[0,0,1,x]*(-((1 + 4*x + x^2)/((-1 + x)^3*x)))
      +H[1,x]*(-(((1 + 2*Zeta[2])*(1 + 4*x + x^2))/((-1 + x)^3*x)))
      +H[1,1,x]*((-2*(1 + 4*x + 4*Zeta[2]*x + x^2))/((-1 + x)^3*x))
      +H[0,1,x]*(-((1 + 4*x + 4*Zeta[2]*x + x^2)/((-1 + x)^3*x)))
      +(Log[z])*(-(32 + 32*Zeta[2] + 17*x + 8*Zeta[2]*x)/(4*(-1 + x)^3))
      +(Log[z]^2)*((12 + 8*Zeta[2] + 5*x)/(2*(-1 + x)^3))
      +(Log[z]^3)*((-2*(4 + x))/(3*(-1 + x)^3))
      +(Log[z]^4)*(2/(3*(-1 + x)^3))
     )
   )
  )
 )
),


INT["TadBubm"]/M^2->( +z^2*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(3)
      +H[1,x]*((-1 + x)/x)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +(7 + 2 Zeta[2])
      +H[0,1,x]*((-1 + x)/x)
      +H[1,1,x]*((2*(-1 + x))/x)
      +H[1,x]*((3*(-1 + x))/x)
      +(Log[z])*(-6)
      +(H[1,x]*Log[z])*((-2*(-1 + x))/x)
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +(3*(5 + 2*Zeta[2]))
      +H[0,0,1,x]*((-1 + x)/x)
      +H[0,1,1,x]*((2*(-1 + x))/x)
      +H[1,0,1,x]*((2*(-1 + x))/x)
      +H[0,1,x]*((3*(-1 + x))/x)
      +H[1,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,x]*((6*(-1 + x))/x)
      +H[1,x]*(((7 + 2*Zeta[2])*(-1 + x))/x)
      +(Log[z])*(-2*(7 + 2*Zeta[2]))
      +(H[1,x]*Log[z])*((-6*(-1 + x))/x)
      +(H[1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[0,1,x]*Log[z])*((-2*(-1 + x))/x)
      +(Log[z]^2)*(6)
      +(H[1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(Log[z]^3)*(-4/3)
     )
   )
   +ep^2*(
     +(
      +(31 + 14 Zeta[2] + 6 Zeta[4])
      +H[0,0,0,1,x]*((-1 + x)/x)
      +H[0,0,1,1,x]*((2*(-1 + x))/x)
      +H[0,1,0,1,x]*((2*(-1 + x))/x)
      +H[1,0,0,1,x]*((2*(-1 + x))/x)
      +H[0,0,1,x]*((3*(-1 + x))/x)
      +H[0,1,1,1,x]*((4*(-1 + x))/x)
      +H[1,0,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,0,1,x]*((4*(-1 + x))/x)
      +H[0,1,1,x]*((6*(-1 + x))/x)
      +H[1,0,1,x]*((6*(-1 + x))/x)
      +H[1,1,1,1,x]*((8*(-1 + x))/x)
      +H[1,1,1,x]*((12*(-1 + x))/x)
      +H[1,x]*((3*(5 + 2*Zeta[2])*(-1 + x))/x)
      +H[0,1,x]*(((7 + 2*Zeta[2])*(-1 + x))/x)
      +H[1,1,x]*((2*(7 + 2*Zeta[2])*(-1 + x))/x)
      +(Log[z])*(-6*(5 + 2*Zeta[2]))
      +(H[1,1,x]*Log[z])*((-12*(-1 + x))/x)
      +(H[1,1,1,x]*Log[z])*((-8*(-1 + x))/x)
      +(H[0,1,x]*Log[z])*((-6*(-1 + x))/x)
      +(H[0,1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[1,0,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[0,0,1,x]*Log[z])*((-2*(-1 + x))/x)
      +(H[1,x]*Log[z])*((-2*(7 + 2*Zeta[2])*(-1 + x))/x)
      +(Log[z]^2)*(2*(7 + 2*Zeta[2]))
      +(H[0,1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(H[1,1,x]*Log[z]^2)*((4*(-1 + x))/x)
      +(H[1,x]*Log[z]^2)*((6*(-1 + x))/x)
      +(Log[z]^3)*(-4)
      +(H[1,x]*Log[z]^3)*((-4*(-1 + x))/(3*x))
      +(Log[z]^4)*(2/3)
     )
   )
  )
 )

 +z^4*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +(2/(-1 + x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-6/(-1 + x))
      +(H[1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*(6/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +((3 + 2*Zeta[2])/(-1 + x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-2*(5 + 2*Zeta[2]))/(-1 + x))
      +(H[0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*(14/(-1 + x))
      +(H[1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(Log[z]^3)*(-28/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +((4*(1 + Zeta[2]))/(-1 + x))
      +H[1,1,1,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[0,1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,0,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,0,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,1,x]*((-2*(1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +H[1,x]*(-(((1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-2*(7 + 6*Zeta[2]))/(-1 + x))
      +(H[0,0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[0,1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,0,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,1,1,x]*Log[z])*((8*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z])*((2*(1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*((2*(11 + 6*Zeta[2]))/(-1 + x))
      +(H[1,1,x]*Log[z]^2)*((-4*(1 + x))/((-1 + x)*x))
      +(H[0,1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(Log[z]^3)*(-20/(-1 + x))
      +(H[1,x]*Log[z]^3)*((4*(1 + x))/(3*(-1 + x)*x))
      +(Log[z]^4)*(10/(-1 + x))
     )
   )
  )
 )
),


INT["BubBub"]->( +z^0*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(4)
      +H[1,x]*((2*(-1 + x))/x)
     )
   )
   +ep^0*(
     +(
      +(2*(6 + Zeta[2]))
      +H[0,1,x]*((2*(-1 + x))/x)
      +H[1,x]*((8*(-1 + x))/x)
      +H[1,1,x]*((2*(-1 + x)*(-1 + 3*x))/x^2)
     )
   )
   +ep^1*(
     +(
      +(8*(4 + Zeta[2]))
      +H[0,0,1,x]*((2*(-1 + x))/x)
      +H[0,1,x]*((8*(-1 + x))/x)
      +H[1,x]*((4*(6 + Zeta[2])*(-1 + x))/x)
      +H[0,1,1,x]*((4*(-1 + x)*(-1 + 2*x))/x^2)
      +H[1,0,1,x]*((2*(-1 + x)*(-1 + 3*x))/x^2)
      +H[1,1,x]*((8*(-1 + x)*(-1 + 3*x))/x^2)
      +H[1,1,1,x]*((4*(-1 + x)*(-3 + 5*x))/x^2)
     )
   )
   +ep^2*(
     +(
      +(2*(40 + 12*Zeta[2] + 3*Zeta[4]))
      +H[0,0,0,1,x]*((2*(-1 + x))/x)
      +H[0,0,1,x]*((8*(-1 + x))/x)
      +H[1,x]*((16*(4 + Zeta[2])*(-1 + x))/x)
      +H[0,1,x]*((4*(6 + Zeta[2])*(-1 + x))/x)
      +H[0,1,0,1,x]*((4*(-1 + x)*(-1 + 2*x))/x^2)
      +H[0,1,1,x]*((16*(-1 + x)*(-1 + 2*x))/x^2)
      +H[0,0,1,1,x]*((4*(-1 + x)*(-2 + 3*x))/x^2)
      +H[1,0,0,1,x]*((2*(-1 + x)*(-1 + 3*x))/x^2)
      +H[1,0,1,x]*((8*(-1 + x)*(-1 + 3*x))/x^2)
      +H[1,1,x]*((4*(6 + Zeta[2])*(-1 + x)*(-1 + 3*x))/x^2)
      +H[0,1,1,1,x]*((8*(-1 + x)*(-3 + 4*x))/x^2)
      +H[1,1,0,1,x]*((4*(-1 + x)*(-3 + 5*x))/x^2)
      +H[1,1,1,x]*((16*(-1 + x)*(-3 + 5*x))/x^2)
      +H[1,0,1,1,x]*((4*(-1 + x)*(-5 + 7*x))/x^2)
      +H[1,1,1,1,x]*((8*(-1 + x)*(-7 + 9*x))/x^2)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +(2/(-1 + x))
      +H[1,x]*((-2*(1 + x))/((-1 + x)*x))
      +(Log[z])*(-4/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +(6/(-1 + x))
      +H[0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,x]*((-2*(3 + x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(1 + x)*(-1 + 2*x))/((-1 + x)*x^2))
      +(Log[z])*(-12/(-1 + x))
      +(H[1,x]*Log[z])*(-4/x)
      +(Log[z]^2)*(4/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +((2*(7 + 2*Zeta[2]))/(-1 + x))
      +H[0,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((-2*(3 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-4*(1 + x)*(-1 + 2*x))/((-1 + x)*x^2))
      +H[0,1,1,x]*((-4*(1 + x)*(-2 + 3*x))/((-1 + x)*x^2))
      +H[1,1,1,x]*((-8*(1 + x)*(-3 + 4*x))/((-1 + x)*x^2))
      +H[1,x]*((-2*(7 + 2*Zeta[2] + x + 2*Zeta[2]*x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(-2 + 3*x + 3*x^2))/((-1 + x)*x^2))
      +(Log[z])*((-4*(7 + 2*Zeta[2]))/(-1 + x))
      +(H[1,x]*Log[z])*(-12/x)
      +(H[1,1,x]*Log[z])*(-8/x)
      +(H[0,1,x]*Log[z])*(-4/x)
      +(Log[z]^2)*(12/(-1 + x))
      +(H[1,x]*Log[z]^2)*(4/x)
      +(Log[z]^3)*(-8/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +((6*(5 + 2*Zeta[2]))/(-1 + x))
      +H[0,0,0,x]*(((4*I)*Pi)/x)
      +H[0,0,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*((-2*(3 + x))/((-1 + x)*x))
      +H[1,0,0,1,x]*((-4*(1 + x)*(-1 + 2*x))/((-1 + x)*x^2))
      +H[0,1,0,1,x]*((-4*(1 + x)*(-2 + 3*x))/((-1 + x)*x^2))
      +H[1,1,0,1,x]*((-8*(1 + x)*(-3 + 4*x))/((-1 + x)*x^2))
      +H[0,0,1,1,x]*((-4*(1 + x)*(-4 + 5*x))/((-1 + x)*x^2))
      +H[1,0,1,1,x]*((-8*(1 + x)*(-5 + 6*x))/((-1 + x)*x^2))
      +H[0,1,1,1,x]*((-8*(1 + x)*(-6 + 7*x))/((-1 + x)*x^2))
      +H[1,1,1,1,x]*((-16*(1 + x)*(-7 + 8*x))/((-1 + x)*x^2))
      +H[0,1,x]*((-2*(7 + 2*Zeta[2] + x + 2*Zeta[2]*x))/((-1 + x)*x))
      +H[1,x]*((-2*(15 + 6*Zeta[2] + x + 2*Zeta[2]*x))/((-1 + x)*x))
      +H[1,0,1,x]*((-4*(-2 + 3*x + 3*x^2))/((-1 + x)*x^2))
      +H[0,1,1,x]*((-4*(-4 + 3*x + 5*x^2))/((-1 + x)*x^2))
      +H[1,1,1,x]*((-8*(-6 + 3*x + 7*x^2))/((-1 + x)*x^2))
      +H[1,1,x]*((-4*(-4 - 2*Zeta[2] + 7*x + 2*Zeta[2]*x + 5*x^2 + 4*Zeta[2]*x^2))/((-1 + x)*x^2))
      +(Log[z])*((-12*(5 + 2*Zeta[2]))/(-1 + x))
      +(H[1,1,x]*Log[z])*(-24/x)
      +(H[1,1,1,x]*Log[z])*(-16/x)
      +(H[0,1,x]*Log[z])*(-12/x)
      +(H[0,1,1,x]*Log[z])*(-8/x)
      +(H[1,0,1,x]*Log[z])*(-8/x)
      +(H[0,0,1,x]*Log[z])*(-4/x)
      +(H[1,x]*Log[z])*((-4*(7 + 2*Zeta[2]))/x)
      +(Log[z]^2)*((4*(7 + 2*Zeta[2]))/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(4/x)
      +(H[1,1,x]*Log[z]^2)*(8/x)
      +(H[1,x]*Log[z]^2)*(12/x)
      +(Log[z]^3)*(-8/(-1 + x))
      +(H[1,x]*Log[z]^3)*(-8/(3*x))
      +(Log[z]^4)*(4/(3*(-1 + x)))
     )
   )
  )
 )
),


INT["SunsetMMM"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(3/2)
   )
   +ep^-1*(
     +(17/4)
   )
   +ep^0*(
     +((59 + 24*Zeta[2])/8)
   )
   +ep^1*(
     +((65 + 264*Zeta[2])/16)
   )
   +ep^2*(
     +((-1117 + 2136*Zeta[2] + 896*Zeta[3] + 288*Zeta[4] - 1536*Zeta[2]*Log[2])/32)
   )
  )
 )
),


INT["Sunsetmmm"]/M^2->( +z^2*(
  (   +ep^-2*(
     +(3/2)
   )
   +ep^-1*(
     +(
      +(17/4)
      +(Log[z])*(-6)
     )
   )
   +ep^0*(
     +(
      +((59 + 24*Zeta[2])/8)
      +(Log[z])*(-17)
      +(Log[z]^2)*(12)
     )
   )
   +ep^1*(
     +(
      +((65 + 264*Zeta[2])/16)
      +(Log[z])*((-59 - 24*Zeta[2])/2)
      +(Log[z]^2)*(34)
      +(Log[z]^3)*(-16)
     )
   )
   +ep^2*(
     +(
      +((-1117 + 2136*Zeta[2] + 896*Zeta[3] + 288*Zeta[4] - 1536*Zeta[2]*Log[2])/32)
      +(Log[z])*((-65 - 264*Zeta[2])/4)
      +(Log[z]^2)*(59 + 24 Zeta[2])
      +(Log[z]^3)*(-136/3)
      +(Log[z]^4)*(16)
     )
   )
  )
 )
),


INT["Sunsetm00"]/M^2->( +z^2*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/4)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +((11 + 24*Zeta[2])/8)
      +(Log[z])*(-5)
      +(Log[z]^2)*(4)
     )
   )
   +ep^1*(
     +(
      +((-55 + 120*Zeta[2] + 64*Zeta[3])/16)
      +(Log[z])*((-11 - 24*Zeta[2])/2)
      +(Log[z]^2)*(10)
      +(Log[z]^3)*(-16/3)
     )
   )
   +ep^2*(
     +(
      +((-949 + 264*Zeta[2] + 320*Zeta[3] + 1440*Zeta[4])/32)
      +(Log[z])*((55 - 120*Zeta[2] - 64*Zeta[3])/4)
      +(Log[z]^2)*(11 + 24 Zeta[2])
      +(Log[z]^3)*(-40/3)
      +(Log[z]^4)*(16/3)
     )
   )
  )
 )
),


INT["SunsetM00"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(5/4)
   )
   +ep^0*(
     +((11 + 24*Zeta[2])/8)
   )
   +ep^1*(
     +((-55 + 120*Zeta[2] + 64*Zeta[3])/16)
   )
   +ep^2*(
     +((-949 + 264*Zeta[2] + 320*Zeta[3] + 1440*Zeta[4])/32)
   )
  )
 )
),


INT["SunsetMmm"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(5/4)
   )
   +ep^0*(
     +((11 + 24*Zeta[2])/8)
   )
   +ep^1*(
     +((-55 + 120*Zeta[2] + 64*Zeta[3])/16)
   )
   +ep^2*(
     +((-949 + 264*Zeta[2] + 320*Zeta[3] + 1440*Zeta[4])/32)
   )
  )
 )

 +z^2*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(
      +(3)
      +(Log[z])*(-4)
     )
   )
   +ep^0*(
     +(
      +(5 - 2 Zeta[2])
      +(Log[z])*(-12)
      +(Log[z]^2)*(4)
     )
   )
   +ep^1*(
     +(
      +(3 - 6 Zeta[2] - 8 Zeta[3])
      +(Log[z])*(-4*(7 + 2*Zeta[2]))
      +(Log[z]^2)*(12)
      +(Log[z]^3)*(-8/3)
     )
   )
   +ep^2*(
     +(
      +(-19 - 26 Zeta[2] - 24 Zeta[3] - 78 Zeta[4])
      +(Log[z])*(-12*(5 + 2*Zeta[2]))
      +(Log[z]^2)*(4*(7 + 2*Zeta[2]))
      +(Log[z]^3)*(-8)
      +(Log[z]^4)*(4/3)
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +(32*Zeta[2])
   )
   +ep^2*(
     +(
      +((-64*Zeta[2]*(-11 + 12*Log[2]))/3)
      +(Log[z])*(-128*Zeta[2])
     )
   )
  )
 )
 +z^4*(
  (   +ep^0*(
     +(
      +((7 + 8*Zeta[2])/4)
      +(Log[z])*(-3)
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +((-95 - 32*Zeta[2] + 32*Zeta[3])/8)
      +(Log[z])*(7/2)
      +(Log[z]^2)*(5)
      +(Log[z]^3)*(-4)
     )
   )
   +ep^2*(
     +(
      +((885 + 312*Zeta[2] - 128*Zeta[3] + 672*Zeta[4])/16)
      +(Log[z])*((-37 - 24*Zeta[2])/4)
      +(Log[z]^2)*((-3 + 8*Zeta[2])/2)
      +(Log[z]^3)*(-6)
      +(Log[z]^4)*(14/3)
     )
   )
  )
 )
 +z^5*(
  (   +ep^1*(
     +((-32*Zeta[2])/5)
   )
   +ep^2*(
     +(
      +((32*Zeta[2]*(-77 + 120*Log[2]))/75)
      +(Log[z])*((128*Zeta[2])/5)
     )
   )
  )
 )
),


INT["SunsetMmmP1"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(1/2)
   )
   +ep^0*(
     +((-1 + 6*Zeta[2])/2)
   )
   +ep^1*(
     +((-11 + 6*Zeta[2] + 8*Zeta[3])/2)
   )
   +ep^2*(
     +((-49 - 6*Zeta[2] + 8*Zeta[3] + 90*Zeta[4])/2)
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +(-1 - 2 Zeta[2])
      +(Log[z])*(2)
      +(Log[z]^2)*(-2)
     )
   )
   +ep^1*(
     +(
      +(-3 - 4 Zeta[3])
      +(Log[z])*(6)
      +(Log[z]^2)*(-6)
      +(Log[z]^3)*(4)
     )
   )
   +ep^2*(
     +(
      +(-7 - 2 Zeta[2] - 42 Zeta[4])
      +(Log[z])*(2*(7 + 2*Zeta[2]))
      +(Log[z]^2)*(-2*(7 + 2*Zeta[2]))
      +(Log[z]^3)*(28/3)
      +(Log[z]^4)*(-14/3)
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +(8*Zeta[2])
   )
   +ep^2*(
     +(
      +((-64*Zeta[2]*(-2 + 3*Log[2]))/3)
      +(Log[z])*(-32*Zeta[2])
     )
   )
  )
 )
 +z^4*(
  (   +ep^0*(
     +(
      +(3/4)
      +(Log[z])*(-1)
     )
   )
   +ep^1*(
     +(
      +((-7 - 6*Zeta[2])/2)
      +(Log[z])*(2)
     )
   )
   +ep^2*(
     +(
      +((161 + 60*Zeta[2] - 48*Zeta[3])/8)
      +(Log[z])*((-9 - 4*Zeta[2])/2)
      +(Log[z]^2)*(-3)
      +(Log[z]^3)*(4/3)
     )
   )
  )
 )
 +z^5*(
  (   +ep^1*(
     +((8*Zeta[2])/5)
   )
   +ep^2*(
     +(
      +((-8*Zeta[2]*(-107 + 120*Log[2]))/75)
      +(Log[z])*((-32*Zeta[2])/5)
     )
   )
  )
 )
),


INT["OffSunsetMMm"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(1)
   )
   +ep^-1*(
     +(3)
   )
   +ep^0*(
     +(7 + 2 Zeta[2])
   )
   +ep^1*(
     +(3*(5 + 2*Zeta[2]))
   )
   +ep^2*(
     +(31 + 14 Zeta[2] + 6 Zeta[4])
   )
  )
 )

 +z^2*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/4)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +((-3 + 8*Zeta[2])/8)
      +(Log[z])*(-2)
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +((5*(9 + 8*Zeta[2]))/16)
      +(Log[z])*(-2*(1 + 2*Zeta[2]))
      +(Log[z]^2)*(2)
      +(Log[z]^3)*(-4/3)
     )
   )
   +ep^2*(
     +(
      +((-115 - 24*Zeta[2] + 96*Zeta[4])/32)
      +(Log[z])*(-2*(1 + 2*Zeta[2]))
      +(Log[z]^2)*(2*(1 + 2*Zeta[2]))
      +(Log[z]^3)*(-4/3)
      +(Log[z]^4)*(2/3)
     )
   )
  )
 )

 +z^4*(
  (   +ep^0*(
     +(
      +(11/18)
      +(Log[z])*(-2/3)
     )
   )
   +ep^1*(
     +(
      +(-3/4)
      +(Log[z])*(-2/3)
      +(Log[z]^2)*(2/3)
     )
   )
   +ep^2*(
     +(
      +((1273 + 792*Zeta[2])/648)
      +(Log[z])*((-2*(1 + 2*Zeta[2]))/3)
      +(Log[z]^2)*(2/3)
      +(Log[z]^3)*(-4/9)
     )
   )
  )
 )
),


INT["OffSunsetMMmP1"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(1/2)
   )
   +ep^0*(
     +((1 + 2*Zeta[2])/2)
   )
   +ep^1*(
     +((1 + 2*Zeta[2])/2)
   )
   +ep^2*(
     +((1 + 2*Zeta[2] + 6*Zeta[4])/2)
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +(-3/4)
      +(Log[z])*(1)
     )
   )
   +ep^1*(
     +(
      +(7/8)
      +(Log[z])*(1)
      +(Log[z]^2)*(-1)
     )
   )
   +ep^2*(
     +(
      +((-37 - 24*Zeta[2])/16)
      +(Log[z])*(1 + 2 Zeta[2])
      +(Log[z]^2)*(-1)
      +(Log[z]^3)*(2/3)
     )
   )
  )
 )

 +z^4*(
  (   +ep^0*(
     +(
      +(-5/36)
      +(Log[z])*(1/3)
     )
   )
   +ep^1*(
     +(
      +(-5/72)
      +(Log[z])*(2/3)
      +(Log[z]^2)*(-1/3)
     )
   )
   +ep^2*(
     +(
      +((-5*(17 + 72*Zeta[2]))/1296)
      +(Log[z])*((2*(1 + Zeta[2]))/3)
      +(Log[z]^2)*(-2/3)
      +(Log[z]^3)*(2/9)
     )
   )
  )
 )
),


INT["OffSunset0Mm"]/M^2->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +((6 - x)/4)
   )
   +ep^0*(
     +(
      +H[0,1,x]*(1)
      +((24 + 16*Zeta[2] - 13*x)/8)
      +H[1,x]*(-((-1 + x)*(1 + x))/(2*x))
     )
   )
   +ep^1*(
     +(
      +H[0,0,1,x]*(1)
      +H[0,1,1,x]*(4)
      +H[1,x]*((-13*(-1 + x)*(1 + x))/(4*x))
      +H[1,1,x]*((-2*(-1 + x)*(1 + x))/x)
      +((60 + 96*Zeta[2] - 16*Zeta[3] - 115*x - 16*Zeta[2]*x)/16)
      +H[0,1,x]*(-(-1 - 6*x + 2*x^2)/(2*x))
     )
   )
   +ep^2*(
     +(
      +H[0,0,0,1,x]*(1)
      +H[0,0,1,1,x]*(4)
      +H[0,1,0,1,x]*(6)
      +H[0,1,1,1,x]*(16)
      +H[1,1,x]*((-13*(-1 + x)*(1 + x))/x)
      +H[1,1,1,x]*((-8*(-1 + x)*(1 + x))/x)
      +H[1,0,1,x]*((-3*(-1 + x)*(1 + x))/x)
      +H[1,x]*(-((115 + 16*Zeta[2])*(-1 + x)*(1 + x))/(8*x))
      +((-84 + 384*Zeta[2] - 96*Zeta[3] + 400*Zeta[4] - 865*x - 208*Zeta[2]*x + 16*Zeta[3]*x)/32)
      +H[0,1,x]*((13 + 24*x + 16*Zeta[2]*x - 26*x^2)/(4*x))
      +H[0,1,1,x]*((-2*(-1 - 6*x + 2*x^2))/x)
      +H[0,0,1,x]*(-(-1 - 6*x + 2*x^2)/(2*x))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(3/2)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +H[0,1,x]*(-1)
      +(5/2)
      +H[1,1,x]*((-2*(-1 + x))/x)
      +(Log[z])*(-6)
      +(H[1,x]*Log[z])*((-2*(-1 + x))/x)
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +H[0,1,x]*(-3)
      +H[0,0,1,x]*(-1)
      +((3 + 2*Zeta[3])/2)
      +H[1,1,1,x]*((-12*(-1 + x))/x)
      +H[1,1,x]*((-6*(-1 + x))/x)
      +H[1,0,1,x]*((-4*(-1 + x))/x)
      +H[1,x]*((-2*(1 + Zeta[2])*(-1 + x))/x)
      +H[0,1,1,x]*((-2*(-1 + 3*x))/x)
      +(Log[z])*(-2*(7 + 2*Zeta[2]))
      +(H[1,x]*Log[z])*((-6*(-1 + x))/x)
      +(H[1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[0,1,x]*Log[z])*((-2*(-1 + x))/x)
      +(Log[z]^2)*(6)
      +(H[1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(Log[z]^3)*(-4/3)
     )
   )
   +ep^2*(
     +(
      +H[0,0,1,x]*(-3)
      +H[0,0,0,1,x]*(-1)
      +((-19 - 8*Zeta[2] + 6*Zeta[3] - 13*Zeta[4])/2)
      +H[1,1,1,1,x]*((-56*(-1 + x))/x)
      +H[1,1,1,x]*((-36*(-1 + x))/x)
      +H[1,0,1,1,x]*((-20*(-1 + x))/x)
      +H[1,1,0,1,x]*((-20*(-1 + x))/x)
      +H[1,0,1,x]*((-12*(-1 + x))/x)
      +H[1,0,0,1,x]*((-4*(-1 + x))/x)
      +H[1,1,x]*((-2*(11 + 6*Zeta[2])*(-1 + x))/x)
      +H[1,x]*((-2*(6 + 3*Zeta[2] - Zeta[3])*(-1 + x))/x)
      +H[0,1,1,x]*((-6*(-1 + 3*x))/x)
      +H[0,0,1,1,x]*((-2*(-1 + 3*x))/x)
      +H[0,1,0,1,x]*((-2*(-2 + 5*x))/x)
      +H[0,1,1,1,x]*((-4*(-3 + 7*x))/x)
      +H[0,1,x]*(-((-2 - 2*Zeta[2] + 11*x + 6*Zeta[2]*x)/x))
      +(Log[z])*(-6*(5 + 2*Zeta[2]))
      +(H[1,1,x]*Log[z])*((-12*(-1 + x))/x)
      +(H[1,1,1,x]*Log[z])*((-8*(-1 + x))/x)
      +(H[0,1,x]*Log[z])*((-6*(-1 + x))/x)
      +(H[0,1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[1,0,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[0,0,1,x]*Log[z])*((-2*(-1 + x))/x)
      +(H[1,x]*Log[z])*((-2*(7 + 2*Zeta[2])*(-1 + x))/x)
      +(Log[z]^2)*(2*(7 + 2*Zeta[2]))
      +(H[0,1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(H[1,1,x]*Log[z]^2)*((4*(-1 + x))/x)
      +(H[1,x]*Log[z]^2)*((6*(-1 + x))/x)
      +(Log[z]^3)*(-4)
      +(H[1,x]*Log[z]^3)*((-4*(-1 + x))/(3*x))
      +(Log[z]^4)*(2/3)
     )
   )
  )
 )

 +z^4*(
  (   +ep^0*(
     +(
      +(-5/(4*(-1 + x)))
      +H[1,x]*((1 + x)/(2*(-1 + x)*x))
      +(Log[z])*((-1 + x)^(-1))
     )
   )
   +ep^1*(
     +(
      +((-3 + 8*Zeta[2])/(8*(-1 + x)))
      +H[1,x]*((-7*(1 + x))/(4*(-1 + x)*x))
      +H[1,1,x]*((3*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((1 + 3*x)/(2*(-1 + x)*x))
      +(Log[z])*(3/(2*(-1 + x)))
      +(H[1,x]*Log[z])*((1 + x)/((-1 + x)*x))
      +(Log[z]^2)*(-(-1 + x)^(-1))
     )
   )
   +ep^2*(
     +(
      +(-(23 + 56*Zeta[2] + 16*Zeta[3])/(16*(-1 + x)))
      +H[1,1,x]*((-11*(1 + x))/(2*(-1 + x)*x))
      +H[1,0,1,x]*((5*(1 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((14*(1 + x))/((-1 + x)*x))
      +H[1,x]*(((1 + 24*Zeta[2])*(1 + x))/(8*(-1 + x)*x))
      +H[0,0,1,x]*((1 + 3*x)/(2*(-1 + x)*x))
      +H[0,1,1,x]*((3 + 7*x)/((-1 + x)*x))
      +H[0,1,x]*(-(7 + 11*x)/(4*(-1 + x)*x))
      +(Log[z])*((7 + 8*Zeta[2])/(4*(-1 + x)))
      +(H[0,1,x]*Log[z])*((1 + x)/((-1 + x)*x))
      +(H[1,x]*Log[z])*((3*(1 + x))/(2*(-1 + x)*x))
      +(H[1,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*(-3/(2*(-1 + x)))
      +(H[1,x]*Log[z]^2)*(-((1 + x)/((-1 + x)*x)))
      +(Log[z]^3)*(2/(3*(-1 + x)))
     )
   )
  )
 )
),


INT["OffSunset0MmP1"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(1/2)
   )
   +ep^0*(
     +(
      +H[0,1,x]*(1)
      +((-1 + 4*Zeta[2])/2)
      +H[1,x]*(-((-1 + x)/x))
     )
   )
   +ep^1*(
     +(
      +H[0,0,1,x]*(1)
      +H[0,1,1,x]*(4)
      +((-11 + 4*Zeta[2] - 2*Zeta[3])/2)
      +H[0,1,x]*(x^(-1))
      +H[1,x]*((-5*(-1 + x))/x)
      +H[1,1,x]*((-4*(-1 + x))/x)
     )
   )
   +ep^2*(
     +(
      +H[0,0,0,1,x]*(1)
      +H[0,0,1,1,x]*(4)
      +H[0,1,0,1,x]*(6)
      +H[0,1,1,1,x]*(16)
      +((-49 - 4*Zeta[2] - 2*Zeta[3] + 25*Zeta[4])/2)
      +H[0,0,1,x]*(x^(-1))
      +H[0,1,1,x]*(4/x)
      +H[1,1,x]*((-20*(-1 + x))/x)
      +H[1,1,1,x]*((-16*(-1 + x))/x)
      +H[1,0,1,x]*((-6*(-1 + x))/x)
      +H[1,x]*(-(((19 + 4*Zeta[2])*(-1 + x))/x))
      +H[0,1,x]*((5 - 6*x + 4*Zeta[2]*x)/x)
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[1,x]*(-x^(-1))
      +H[1,1,x]*(2/x)
      +(H[1,x]*Log[z])*(2/x)
     )
   )
   +ep^1*(
     +(
      +H[1,1,x]*(-2/x)
      +H[0,1,x]*(-x^(-1))
      +H[0,1,1,x]*(2/x)
      +H[1,0,1,x]*(4/x)
      +H[1,1,1,x]*(12/x)
      +H[1,x]*((-1 + 2*Zeta[2])/x)
      +(H[0,1,x]*Log[z])*(2/x)
      +(H[1,x]*Log[z])*(2/x)
      +(H[1,1,x]*Log[z])*(4/x)
      +(H[1,x]*Log[z]^2)*(-2/x)
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,x]*(-4/x)
      +H[0,1,1,x]*(-2/x)
      +H[1,0,1,x]*(-2/x)
      +H[0,0,1,x]*(-x^(-1))
      +H[0,0,1,1,x]*(2/x)
      +H[0,1,0,1,x]*(4/x)
      +H[1,0,0,1,x]*(4/x)
      +H[0,1,1,1,x]*(12/x)
      +H[1,0,1,1,x]*(20/x)
      +H[1,1,0,1,x]*(20/x)
      +H[1,1,1,1,x]*(56/x)
      +H[0,1,x]*((-1 + 2*Zeta[2])/x)
      +H[1,1,x]*((2*(-1 + 6*Zeta[2]))/x)
      +H[1,x]*(-((1 + 2*Zeta[2] + 2*Zeta[3])/x))
      +(H[0,0,1,x]*Log[z])*(2/x)
      +(H[0,1,x]*Log[z])*(2/x)
      +(H[0,1,1,x]*Log[z])*(4/x)
      +(H[1,0,1,x]*Log[z])*(4/x)
      +(H[1,1,x]*Log[z])*(4/x)
      +(H[1,1,1,x]*Log[z])*(8/x)
      +(H[1,x]*Log[z])*((2*(1 + 2*Zeta[2]))/x)
      +(H[1,1,x]*Log[z]^2)*(-4/x)
      +(H[0,1,x]*Log[z]^2)*(-2/x)
      +(H[1,x]*Log[z]^2)*(-2/x)
      +(H[1,x]*Log[z]^3)*(4/(3*x))
     )
   )
  )
 )

 +z^4*(
  (   +ep^0*(
     +(
      +(-1/(4*(-1 + x)^2))
      +H[1,x]*((-1 + x)^(-2))
      +(Log[z])*((-1 + x)^(-2))
     )
   )
   +ep^1*(
     +(
      +H[0,1,x]*(2/(-1 + x)^2)
      +H[1,1,x]*(6/(-1 + x)^2)
      +((-31 + 8*Zeta[2])/(8*(-1 + x)^2))
      +H[1,x]*((4 + x)/(2*(-1 + x)^2*x))
      +(H[1,x]*Log[z])*(2/(-1 + x)^2)
      +(Log[z])*(7/(2*(-1 + x)^2))
      +(Log[z]^2)*(-(-1 + x)^(-2))
     )
   )
   +ep^2*(
     +(
      +H[0,0,1,x]*(2/(-1 + x)^2)
      +H[0,1,1,x]*(10/(-1 + x)^2)
      +H[1,0,1,x]*(10/(-1 + x)^2)
      +H[1,1,1,x]*(28/(-1 + x)^2)
      +((-19 + 40*Zeta[2] - 16*Zeta[3])/(16*(-1 + x)^2))
      +H[0,1,x]*((4 + 7*x)/(2*(-1 + x)^2*x))
      +H[1,1,x]*((10 + 7*x)/((-1 + x)^2*x))
      +H[1,x]*((-18 - 25*x + 24*Zeta[2]*x)/(4*(-1 + x)^2*x))
      +(H[0,1,x]*Log[z])*(2/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(4/(-1 + x)^2)
      +(Log[z])*((19 + 8*Zeta[2])/(4*(-1 + x)^2))
      +(H[1,x]*Log[z])*((2 + 5*x)/((-1 + x)^2*x))
      +(Log[z]^2)*(-7/(2*(-1 + x)^2))
      +(H[1,x]*Log[z]^2)*(-2/(-1 + x)^2)
      +(Log[z]^3)*(2/(3*(-1 + x)^2))
     )
   )
  )
 )
),


INT["OffSunset0MmP2"]->( +z^0*(
  (   +ep^-2*(
     +(-1/2)
   )
   +ep^-1*(
     +(
      +(-3/2)
      +H[1,x]*(-((-1 + x)/x))
     )
   )
   +ep^0*(
     +(
      +((-9 - 4*Zeta[2])/2)
      +H[1,1,x]*((-4*(-1 + x))/x)
      +H[1,x]*((-3*(-1 + x))/x)
      +H[0,1,x]*(-((-1 + 2*x)/x))
     )
   )
   +ep^1*(
     +(
      +((-27 - 12*Zeta[2] + 2*Zeta[3])/2)
      +H[1,1,1,x]*((-16*(-1 + x))/x)
      +H[1,1,x]*((-12*(-1 + x))/x)
      +H[1,0,1,x]*((-6*(-1 + x))/x)
      +H[1,x]*(-(((9 + 4*Zeta[2])*(-1 + x))/x))
      +H[0,1,1,x]*((-4*(-1 + 2*x))/x)
      +H[0,1,x]*((-3*(-1 + 2*x))/x)
      +H[0,0,1,x]*(-((-1 + 2*x)/x))
     )
   )
   +ep^2*(
     +(
      +((-81 - 36*Zeta[2] + 6*Zeta[3] - 25*Zeta[4])/2)
      +H[1,1,1,1,x]*((-64*(-1 + x))/x)
      +H[1,1,1,x]*((-48*(-1 + x))/x)
      +H[1,0,1,1,x]*((-24*(-1 + x))/x)
      +H[1,1,0,1,x]*((-24*(-1 + x))/x)
      +H[1,0,1,x]*((-18*(-1 + x))/x)
      +H[1,0,0,1,x]*((-6*(-1 + x))/x)
      +H[1,1,x]*((-4*(9 + 4*Zeta[2])*(-1 + x))/x)
      +H[1,x]*(-(((27 + 12*Zeta[2] - 2*Zeta[3])*(-1 + x))/x))
      +H[0,1,1,1,x]*((-16*(-1 + 2*x))/x)
      +H[0,1,1,x]*((-12*(-1 + 2*x))/x)
      +H[0,1,0,1,x]*((-6*(-1 + 2*x))/x)
      +H[0,0,1,1,x]*((-4*(-1 + 2*x))/x)
      +H[0,0,1,x]*((-3*(-1 + 2*x))/x)
      +H[0,0,0,1,x]*(-((-1 + 2*x)/x))
      +H[0,1,x]*(-(((9 + 4*Zeta[2])*(-1 + 2*x))/x))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +(-(-1 + x)^(-1))
      +H[1,x]*((1 + x)/((-1 + x)*x))
      +(Log[z])*(2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +((-1 + 2*Zeta[2])/(-1 + x))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,1,x]*((6*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((1 + 3*x)/((-1 + x)*x))
      +(Log[z])*(2/(-1 + x))
      +(H[1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*(-2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +(-((1 + 2*Zeta[2] + 2*Zeta[3])/(-1 + x)))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,0,1,x]*((10*(1 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((28*(1 + x))/((-1 + x)*x))
      +H[1,x]*(((-1 + 6*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*((1 + 3*x)/((-1 + x)*x))
      +H[0,1,1,x]*((2*(3 + 7*x))/((-1 + x)*x))
      +(Log[z])*((2*(1 + 2*Zeta[2]))/(-1 + x))
      +(H[0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*(-2/(-1 + x))
      +(H[1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(Log[z]^3)*(4/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +(-((1 + 2*Zeta[2] - 19*Zeta[4])/(-1 + x)))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*(-((1 + x)/((-1 + x)*x)))
      +H[1,0,0,1,x]*((10*(1 + x))/((-1 + x)*x))
      +H[1,0,1,1,x]*((44*(1 + x))/((-1 + x)*x))
      +H[1,1,0,1,x]*((44*(1 + x))/((-1 + x)*x))
      +H[1,1,1,1,x]*((120*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((2*(-1 + 14*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[1,x]*(-(((1 + 2*Zeta[2] + 4*Zeta[3])*(1 + x))/((-1 + x)*x)))
      +H[0,0,0,1,x]*((1 + 3*x)/((-1 + x)*x))
      +H[0,0,1,1,x]*((2*(3 + 7*x))/((-1 + x)*x))
      +H[0,1,0,1,x]*((2*(5 + 11*x))/((-1 + x)*x))
      +H[0,1,1,1,x]*((4*(7 + 15*x))/((-1 + x)*x))
      +H[0,1,x]*((-1 + 6*Zeta[2] - x + 14*Zeta[2]*x)/((-1 + x)*x))
      +(Log[z])*((2*(1 + 2*Zeta[2]))/(-1 + x))
      +(H[0,0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[0,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[0,1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,0,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,1,1,x]*Log[z])*((8*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z])*((2*(1 + 2*Zeta[2])*(1 + x))/((-1 + x)*x))
      +(Log[z]^2)*((-2*(1 + 2*Zeta[2]))/(-1 + x))
      +(H[1,1,x]*Log[z]^2)*((-4*(1 + x))/((-1 + x)*x))
      +(H[0,1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(Log[z]^3)*(4/(3*(-1 + x)))
      +(H[1,x]*Log[z]^3)*((4*(1 + x))/(3*(-1 + x)*x))
      +(Log[z]^4)*(-2/(3*(-1 + x)))
     )
   )
  )
 )
),


INT["TriBub12MMMm"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +H[1,x]*((-1 + x)/x)
     )
   )
   +ep^0*(
     +(
      +H[0,0,1,x]*(-2/(-1 + x))
      +H[0,1,x]*(-2/x)
      +H[1,1,x]*((2*(-1 + x))/x)
      +H[1,x]*((5*(-1 + x))/x)
      +((-19 - 2*Zeta[2] + 4*Zeta[3] + 19*x + 2*Zeta[2]*x)/(2*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[0,0,0,1,x]*(-6/(-1 + x))
      +H[0,0,1,1,x]*(-4/(-1 + x))
      +H[0,1,0,1,x]*(-4/(-1 + x))
      +H[1,0,0,1,x]*(4/(-1 + x))
      +H[0,-1,0,1,x]*(8/(-1 + x))
      +H[0,-1,x]*((4*Zeta[2])/(-1 + x))
      +H[0,1,1,x]*(-4/x)
      +H[1,0,1,x]*(-4/x)
      +H[1,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,x]*((10*(-1 + x))/x)
      +H[-1,0,1,x]*((4*(1 + x))/x)
      +H[-1,x]*((2*Zeta[2]*(1 + x))/x)
      +H[0,0,1,x]*((-2*(2 + x)*(-1 + 2*x))/((-1 + x)*x))
      +H[0,1,x]*((2*(5 - 5*x + 2*Zeta[2]*x))/((-1 + x)*x))
      +((-65 - 10*Zeta[2] + 8*Zeta[3] - 3*Zeta[4] + 65*x + 10*Zeta[2]*x + 4*Zeta[3]*x)/(2*(-1 + x)))
      +H[1,x]*((19 - 38*x - 4*Zeta[2]*x - 4*Zeta[3]*x + 19*x^2 + 4*Zeta[2]*x^2)/((-1 + x)*x))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +H[0,0,1,x]*((-2*(1 + x))/(-1 + x)^3)
      +((2*Zeta[3]*(1 + x))/(-1 + x)^3)
      +H[0,1,x]*((2*(1 + x))/((-1 + x)^2*x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
      +(Log[z]^2)*(2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[0,0,0,1,x]*((-6*(1 + x))/(-1 + x)^3)
      +H[0,0,1,1,x]*((-4*(1 + x))/(-1 + x)^3)
      +H[0,1,0,1,x]*((-4*(1 + x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[0,-1,0,1,x]*((8*(1 + x))/(-1 + x)^3)
      +H[0,-1,x]*((4*Zeta[2]*(1 + x))/(-1 + x)^3)
      +H[0,1,1,x]*((4*(1 + x))/((-1 + x)^2*x))
      +H[1,0,1,x]*((4*(1 + x))/((-1 + x)^2*x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[-1,0,1,x]*((-4*(1 + x)^2)/((-1 + x)^2*x))
      +H[-1,x]*((-2*Zeta[2]*(1 + x)^2)/((-1 + x)^2*x))
      +H[0,1,x]*((2*(1 + x)*(-1 + x + 2*Zeta[2]*x))/((-1 + x)^3*x))
      +H[0,0,1,x]*((2*(1 + x)*(-2 - x + 2*x^2))/((-1 + x)^3*x))
      +H[1,x]*(-(((1 + x)*(-1 + 2*x - 4*Zeta[2]*x + 4*Zeta[3]*x - x^2 + 4*Zeta[2]*x^2))/((-1 + x)^3*x)))
      +(-(-18 + 12*Zeta[2] - 8*Zeta[3] + 3*Zeta[4] + 36*x - 8*Zeta[2]*x - 4*Zeta[3]*x + 3*Zeta[4]*x - 18*x^2 - 4*Zeta[2]*x^2 + 4*Zeta[3]*x^2)/(2*(-1 + x)^3))
      +(Log[z])*((-2*(1 + 2*Zeta[2]))/(-1 + x))
      +(Log[z]^2)*(2/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
  )
 )
),


M^2*INT["TriBub12MMMmP1"]->( +z^0*(
  (   +ep^-1*(
     +(
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +H[0,1,x]*((2*(1 + x))/((-1 + x)^2*x))
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,x]*((-2*(1 + x))/((-1 + x)*x))
      +((-4*(-1 + Zeta[2] + x))/(-1 + x)^2)
      +(Log[z]^2)*(2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[0,1,1,x]*((4*(1 + x))/((-1 + x)^2*x))
      +H[0,1,x]*((4*(1 + x))/((-1 + x)^2*x))
      +H[1,0,1,x]*((4*(1 + x))/((-1 + x)^2*x))
      +H[1,1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[-1,0,1,x]*((-4*(1 + x)^2)/((-1 + x)^2*x))
      +H[0,0,1,x]*((4*(1 + x)^2)/((-1 + x)^2*x))
      +H[-1,x]*((-2*Zeta[2]*(1 + x)^2)/((-1 + x)^2*x))
      +H[1,x]*((-4*(1 + x)*(-1 + x + Zeta[2]*x))/((-1 + x)^2*x))
      +((2*(-4*Zeta[2] - 8*Zeta[3] - Zeta[3]*x + 12*Zeta[2]*Log[2]))/(-1 + x)^2)
      +(Log[z])*((-4*Zeta[2])/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +H[1,x]*(-4/(-1 + x)^3)
      +(-((1 + x)/(-1 + x)^3))
      +(Log[z])*(-4/(-1 + x)^3)
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-8/(-1 + x)^3)
      +H[0,1,x]*((4*(3 + x))/(-1 + x)^4)
      +H[1,x]*((-4*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +((94 - 72*Zeta[2] - 57*x - 72*Zeta[2]*x - 42*x^2 + 5*x^3)/(9*(-1 + x)^4))
      +(Log[z])*((-2*(4 + x + x^2))/(3*(-1 + x)^3))
      +(Log[z]^2)*(4/(-1 + x)^3)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-16/(-1 + x)^3)
      +H[-1,0,1,x]*((-32*(1 + x))/(-1 + x)^4)
      +H[0,0,1,x]*((32*(1 + x))/(-1 + x)^4)
      +H[-1,x]*((-16*Zeta[2]*(1 + x))/(-1 + x)^4)
      +H[0,1,1,x]*((8*(3 + x))/(-1 + x)^4)
      +H[1,0,1,x]*((8*(3 + x))/(-1 + x)^4)
      +H[0,1,x]*((8*(1 + 4*x + x^2))/((-1 + x)^4*x))
      +H[1,1,x]*((-8*(1 + 4*x + x^2))/((-1 + x)^3*x))
      +H[1,x]*((-8*(-1 - 3*x + Zeta[2]*x + 3*x^2 + 3*Zeta[2]*x^2 + x^3))/((-1 + x)^4*x))
      +(-(-226 + 594*Zeta[2] + 864*Zeta[3] + 111*x + 648*Zeta[2]*x + 1080*Zeta[3]*x + 78*x^2 + 54*Zeta[2]*x^2 + 37*x^3 - 1296*Zeta[2]*Log[2] - 1296*Zeta[2]*x*Log[2])/(27*(-1 + x)^4))
      +(Log[z])*((-2*(1 + 4*Zeta[2] + x))/(-1 + x)^3)
      +(Log[z]^2)*((2*(4 + x + x^2))/(3*(-1 + x)^3))
      +(Log[z]^3)*(-8/(3*(-1 + x)^3))
     )
   )
  )
 )
),


INT["TriBub12MMmm"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +H[1,x]*((-1 + x)/x)
     )
   )
   +ep^0*(
     +(
      +H[0,0,1,x]*((-1 + x)^(-1))
      +H[0,1,1,x]*((-1 + x)^(-1))
      +H[2,1,1,x]*((-1 + x)^(-1))
      +H[2,x]*((3*Zeta[2])/(-1 + x))
      +H[0,1,x]*((-2 + x)/x)
      +H[1,1,x]*((3*(-1 + x))/x)
      +H[1,x]*((5*(-1 + x))/x)
      +((-38 - 8*Zeta[2] - 5*Zeta[3] + 38*x + 8*Zeta[2]*x + 12*Zeta[2]*Log[2])/(4*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[2,1,1,1,x]*(-6/(-1 + x))
      +H[1,0,0,1,x]*(-2/(-1 + x))
      +H[1,0,1,1,x]*(-2/(-1 + x))
      +H[1,2,1,1,x]*(2/(-1 + x))
      +H[2,1,0,1,x]*(2/(-1 + x))
      +H[0,0,0,1,x]*(3/(-1 + x))
      +H[0,0,1,1,x]*(4/(-1 + x))
      +H[0,1,0,1,x]*(4/(-1 + x))
      +H[0,1,1,1,x]*(6/(-1 + x))
      +H[2,1,x]*((-5*Zeta[2])/(-1 + x))
      +H[1,2,x]*((6*Zeta[2])/(-1 + x))
      +H[1,1,1,x]*((10*(-1 + x))/x)
      +H[1,1,x]*((15*(-1 + x))/x)
      +H[2,1,1,x]*(x/(-1 + x))
      +H[1,0,1,x]*((2*(-3 + 2*x))/x)
      +H[2,x]*((7*Zeta[3] + 3*Zeta[2]*x)/(-1 + x))
      +H[0,0,1,x]*((4 - 5*x + 2*x^2)/((-1 + x)*x))
      +H[0,1,1,x]*((6 - 8*x + 3*x^2)/((-1 + x)*x))
      +H[0,1,x]*((10 - 15*x + 3*Zeta[2]*x + 5*x^2)/((-1 + x)*x))
      +H[1,x]*((38 + 10*Zeta[2] - 76*x - 24*Zeta[2]*x + 5*Zeta[3]*x + 38*x^2 + 14*Zeta[2]*x^2 - 12*Zeta[2]*x*Log[2])/(2*(-1 + x)*x))
      +((-780 - 240*Zeta[2] - 72*Zeta[3] + 99*Zeta[4] + 780*x + 240*Zeta[2]*x + 42*Zeta[3]*x + 72*Zeta[2]*x*Log[2] + 48*Zeta[2]*Log[2]^2 - 8*Log[2]^4 - 192*PolyLog[4, 1/2])/(24*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +H[1,0,1,x]*(2/(-1 + x))
      +H[2,1,1,x]*(-(((-3 + x)*x)/(-1 + x)^3))
      +H[2,x]*((-3*Zeta[2]*(-3 + x)*x)/(-1 + x)^3)
      +H[0,1,x]*((-2*(-1 + 2*x))/((-1 + x)^2*x))
      +H[1,x]*(-((1 + x + 2*Zeta[2]*x)/((-1 + x)*x)))
      +H[0,0,1,x]*((2 - x + x^2)/(-1 + x)^3)
      +H[0,1,1,x]*((2 - x + x^2)/(-1 + x)^3)
      +H[1,1,x]*(-((-6 + 3*x + x^2)/((-2 + x)*(-1 + x)*x)))
      +(-(32 - 24*Zeta[2] - 80*x + 24*Zeta[2]*x - 30*Zeta[3]*x + 64*x^2 + 25*Zeta[3]*x^2 - 16*x^3 - 5*Zeta[3]*x^3 + 72*Zeta[2]*x*Log[2] - 60*Zeta[2]*x^2*Log[2] + 12*Zeta[2]*x^3*Log[2])/(4*(-2 + x)*(-1 + x)^3))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*(3 + Zeta[2]))/(-1 + x))
      +(Log[z]^2)*(2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[1,1,0,1,x]*(4/(-1 + x))
      +H[2,1,0,1,x]*((-2*(-3 + x)*x)/(-1 + x)^3)
      +H[2,1,1,1,x]*((6*(-3 + x)*x)/(-1 + x)^3)
      +H[2,1,x]*((5*Zeta[2]*(-3 + x)*x)/(-1 + x)^3)
      +H[1,2,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,2,x]*((6*Zeta[2]*(1 + x))/(-1 + x)^3)
      +H[2,1,1,x]*(((-2 + x)*(1 + x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((2*(-2 + x)*(-1 + 3*x))/(-1 + x)^3)
      +H[1,1,1,x]*((2*(10 - 13*x + x^2))/((-2 + x)*(-1 + x)*x))
      +H[1,0,1,x]*((2*(-3 + 2*x)*(2 - 5*x + x^2))/((-2 + x)*(-1 + x)^2*x))
      +H[0,1,1,x]*(((-3 + 5*x)*(2 - 4*x + x^2))/((-1 + x)^3*x))
      +H[0,0,0,1,x]*((3*(2 - x + x^2))/(-1 + x)^3)
      +H[0,0,1,1,x]*((4*(2 - x + x^2))/(-1 + x)^3)
      +H[0,1,0,1,x]*((4*(2 - x + x^2))/(-1 + x)^3)
      +H[0,1,1,1,x]*((6*(2 - x + x^2))/(-1 + x)^3)
      +H[1,0,1,1,x]*((2*(3 - 9*x + 4*x^2))/(-1 + x)^3)
      +H[1,1,x]*(-((-6 + 9*x - 8*Zeta[2]*x - x^2 + 4*Zeta[2]*x^2)/((-2 + x)*(-1 + x)*x)))
      +H[2,x]*((-6*Zeta[2] - 3*Zeta[2]*x + 21*Zeta[3]*x + 3*Zeta[2]*x^2 - 7*Zeta[3]*x^2)/(-1 + x)^3)
      +H[0,0,1,x]*((-4 + 16*x - 19*x^2 + 5*x^3)/((-1 + x)^3*x))
      +H[0,1,x]*((-2 + 12*x + 6*Zeta[2]*x - 12*x^2 - 3*Zeta[2]*x^2 + 2*x^3 + 3*Zeta[2]*x^3)/((-1 + x)^3*x))
      +H[1,x]*(-(4 - 20*Zeta[2] - 6*x + 50*Zeta[2]*x - 14*Zeta[3]*x - 2*x^2 - 46*Zeta[2]*x^2 + 65*Zeta[3]*x^2 + 6*x^3 + 14*Zeta[2]*x^3 - 53*Zeta[3]*x^3 - 2*x^4 + 2*Zeta[2]*x^4 + 12*Zeta[3]*x^4 - 24*Zeta[2]*x*Log[2] - 12*Zeta[2]*x^2*Log[2] + 12*Zeta[2]*x^3*Log[2])/(2*(-2 + x)*(-1 + x)^3*x))
      +(-(624 - 96*Zeta[2] - 216*Zeta[3] - 828*Zeta[4] - 1560*x - 96*Zeta[2]*x + 336*Zeta[3]*x + 2664*Zeta[4]*x + 1248*x^2 + 240*Zeta[2]*x^2 - 90*Zeta[3]*x^2 - 2151*Zeta[4]*x^2 - 312*x^3 - 48*Zeta[2]*x^3 + 30*Zeta[3]*x^3 + 513*Zeta[4]*x^3 - 288*Zeta[2]*Log[2] + 216*Zeta[2]*x^2*Log[2] - 72*Zeta[2]*x^3*Log[2] + 288*Zeta[2]*x*Log[2]^2 - 240*Zeta[2]*x^2*Log[2]^2 + 48*Zeta[2]*x^3*Log[2]^2 - 48*x*Log[2]^4 + 40*x^2*Log[2]^4 - 8*x^3*Log[2]^4 - 1152*x*PolyLog[4, 1/2] + 960*x^2*PolyLog[4, 1/2] - 192*x^3*PolyLog[4, 1/2])/(24*(-2 + x)*(-1 + x)^3))
      +(H[0,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(Log[z])*((-2*(7 + 3*Zeta[2] + 3*Zeta[3]))/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*(3 + Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((32*Zeta[2])/(-1 + x))
   )
  )
 )
),


M^2*INT["TriBub12MMmmP1"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[2,1,1,x]*(-(-1 + x)^(-1))
      +H[0,0,1,x]*((-1 + x)^(-1))
      +H[0,1,1,x]*((-1 + x)^(-1))
      +H[1,0,1,x]*(2/(-1 + x))
      +H[2,x]*((-3*Zeta[2])/(-1 + x))
      +H[1,x]*((-2*Zeta[2])/(-1 + x))
      +((5*Zeta[3] - 12*Zeta[2]*Log[2])/(4*(-1 + x)))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*Zeta[2])/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[2,1,0,1,x]*(-2/(-1 + x))
      +H[0,0,0,1,x]*(3/(-1 + x))
      +H[0,0,1,1,x]*(4/(-1 + x))
      +H[0,1,0,1,x]*(4/(-1 + x))
      +H[1,1,0,1,x]*(4/(-1 + x))
      +H[0,1,1,1,x]*(6/(-1 + x))
      +H[1,0,0,1,x]*(6/(-1 + x))
      +H[2,1,1,1,x]*(6/(-1 + x))
      +H[1,0,1,1,x]*(8/(-1 + x))
      +H[1,1,x]*((-4*Zeta[2])/(-1 + x))
      +H[0,1,x]*((3*Zeta[2])/(-1 + x))
      +H[2,1,x]*((5*Zeta[2])/(-1 + x))
      +H[2,x]*((-7*Zeta[3])/(-1 + x))
      +H[1,x]*((-6*Zeta[3])/(-1 + x))
      +(-(513*Zeta[4] + 48*Zeta[2]*Log[2]^2 - 8*Log[2]^4 - 192*PolyLog[4, 1/2])/(24*(-1 + x)))
      +(H[0,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(Log[z])*((-6*Zeta[3])/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*Zeta[2])/(-1 + x))
     )
   )
  )
 )
 +z^1*(
  (   +ep^1*(
     +((24*Zeta[2])/(-1 + x))
   )
  )
 )
 +z^2*(
  (   +ep^0*(
     +(
      +H[0,1,x]*(2/(-1 + x)^3)
      +H[1,1,x]*((-2*(-3 + x))/((-2 + x)*(-1 + x)^2))
      +H[2,1,1,x]*(-((1 + x)/(-1 + x)^3))
      +H[0,0,1,x]*((1 + x)/(-1 + x)^3)
      +H[0,1,1,x]*((1 + x)/(-1 + x)^3)
      +H[1,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[2,x]*((-3*Zeta[2]*(1 + x))/(-1 + x)^3)
      +H[1,x]*(-((1 + 2*Zeta[2] - 2*x + 2*Zeta[2]*x + x^2)/(-1 + x)^3))
      +((8 - 24*Zeta[2] - 10*Zeta[3] - 4*x + 40*Zeta[2]*x - 5*Zeta[3]*x - 8*x^2 - 8*Zeta[2]*x^2 + 5*Zeta[3]*x^2 + 4*x^3 + 24*Zeta[2]*Log[2] + 12*Zeta[2]*x*Log[2] - 12*Zeta[2]*x^2*Log[2])/(4*(-2 + x)*(-1 + x)^3))
      +(H[1,x]*Log[z])*((2*(-3 + x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((2*(1 + x))/(-1 + x)^3)
      +(Log[z])*((-2*(Zeta[2] - x + Zeta[2]*x + x^2))/(-1 + x)^3)
      +(Log[z]^2)*(2/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[0,1,1,x]*((-2*(-4 + x))/(-1 + x)^3)
      +H[0,0,1,x]*((-2*(-3 + x))/(-1 + x)^3)
      +H[1,1,1,x]*((-12*(-3 + x))/((-2 + x)*(-1 + x)^2))
      +H[2,1,0,1,x]*((-2*(1 + x))/(-1 + x)^3)
      +H[0,0,0,1,x]*((3*(1 + x))/(-1 + x)^3)
      +H[0,0,1,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[0,1,0,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[1,1,0,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[0,1,1,1,x]*((6*(1 + x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((6*(1 + x))/(-1 + x)^3)
      +H[2,1,1,1,x]*((6*(1 + x))/(-1 + x)^3)
      +H[1,0,1,1,x]*((8*(1 + x))/(-1 + x)^3)
      +H[2,1,x]*((5*Zeta[2]*(1 + x))/(-1 + x)^3)
      +H[1,1,x]*((-4*(2 + Zeta[2] - 2*x + Zeta[2]*x))/(-1 + x)^3)
      +H[0,1,x]*((3*(Zeta[2] + 2*x + Zeta[2]*x))/(-1 + x)^3)
      +H[1,0,1,x]*((2*(8 - 5*x + x^2))/((-2 + x)*(-1 + x)^2))
      +H[2,1,1,x]*((-2*(-1 - x + x^2))/(-1 + x)^3)
      +H[2,x]*(-((-6*Zeta[2] + 7*Zeta[3] - 6*Zeta[2]*x + 7*Zeta[3]*x + 6*Zeta[2]*x^2)/(-1 + x)^3))
      +H[1,x]*(-((14 + 26*Zeta[2] - 12*Zeta[3] - 19*x - 30*Zeta[2]*x - 6*Zeta[3]*x + 4*x^2 + 2*Zeta[2]*x^2 + 6*Zeta[3]*x^2 + x^3 + 2*Zeta[2]*x^3)/((-2 + x)*(-1 + x)^3)))
      +(-(-48 - 624*Zeta[2] + 216*Zeta[3] - 1026*Zeta[4] + 600*x + 696*Zeta[2]*x - 684*Zeta[3]*x - 513*Zeta[4]*x - 816*x^2 - 240*Zeta[2]*x^2 + 324*Zeta[3]*x^2 + 513*Zeta[4]*x^2 + 264*x^3 + 24*Zeta[2]*x^3 - 60*Zeta[3]*x^3 + 288*Zeta[2]*Log[2] + 144*Zeta[2]*x*Log[2] - 432*Zeta[2]*x^2*Log[2] + 144*Zeta[2]*x^3*Log[2] - 96*Zeta[2]*Log[2]^2 - 48*Zeta[2]*x*Log[2]^2 + 48*Zeta[2]*x^2*Log[2]^2 + 16*Log[2]^4 + 8*x*Log[2]^4 - 8*x^2*Log[2]^4 + 384*PolyLog[4, 1/2] + 192*x*PolyLog[4, 1/2] - 192*x^2*PolyLog[4, 1/2])/(24*(-2 + x)*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*((4*(-3 + x))/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*((2*(1 + x))/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*((4*(1 + x))/(-1 + x)^3)
      +(H[1,x]*Log[z])*((2*(3 + x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((4*(1 - 3*x + x^2))/(-1 + x)^3)
      +(Log[z])*((-2*(-3 - Zeta[2] + 3*Zeta[3] + 5*x - 2*Zeta[2]*x + 3*Zeta[3]*x - 2*x^2 + Zeta[2]*x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*((-2*(-3 + x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*((-2*(1 + x))/(-1 + x)^3)
      +(Log[z]^2)*((2*(-1 + Zeta[2] - x + Zeta[2]*x + 2*x^2))/(-1 + x)^3)
      +(Log[z]^3)*(-4/(-1 + x))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((8*Zeta[2]*(4 + 7*x + x^2))/(3*(-1 + x)^3))
   )
  )
 )
),


M^4*INT["TriBub12MMmmP2"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[1,1,x]*(-2/(-1 + x))
      +H[0,1,x]*((-2*x)/(-1 + x)^2)
      +(-((2 - 3*Zeta[2] - 2*x + Zeta[2]*x)/(-1 + x)^2))
      +(Log[z])*(-2/(-1 + x))
      +(H[1,x]*Log[z])*(-2/(-1 + x))
      +(Log[z]^2)*(-(-1 + x)^(-1))
     )
   )
   +ep^1*(
     +(
      +H[2,1,1,x]*(2/(-1 + x)^2)
      +H[2,x]*((6*Zeta[2])/(-1 + x)^2)
      +H[1,x]*((-4*Zeta[2]*(-3 + x))/(-1 + x)^2)
      +H[1,1,1,x]*(-12/(-1 + x))
      +H[0,1,1,x]*((-10*x)/(-1 + x)^2)
      +H[0,0,1,x]*((-8*x)/(-1 + x)^2)
      +H[1,0,1,x]*((-2*(-1 + 5*x))/(-1 + x)^2)
      +(-(-8 - 11*Zeta[3] + 8*x + 4*Zeta[3]*x - 12*Zeta[2]*Log[2])/(2*(-1 + x)^2))
      +(H[1,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,1,x]*Log[z])*((-4*x)/(-1 + x)^2)
      +(Log[z])*((2*Zeta[2]*(1 + x))/(-1 + x)^2)
      +(Log[z]^2)*(2/(-1 + x))
      +(H[1,x]*Log[z]^2)*(2/(-1 + x))
      +(Log[z]^3)*(2/(-1 + x))
     )
   )
   +ep^2*(
     +(
      +H[2,1,1,1,x]*(-12/(-1 + x)^2)
      +H[2,1,0,1,x]*(4/(-1 + x)^2)
      +H[2,1,x]*((-10*Zeta[2])/(-1 + x)^2)
      +H[2,x]*((14*Zeta[3])/(-1 + x)^2)
      +H[1,2,1,1,x]*((2*(-3 + x))/(-1 + x)^2)
      +H[1,2,x]*((6*Zeta[2]*(-3 + x))/(-1 + x)^2)
      +H[1,1,1,1,x]*(-56/(-1 + x))
      +H[0,1,1,1,x]*((-44*x)/(-1 + x)^2)
      +H[0,0,1,1,x]*((-28*x)/(-1 + x)^2)
      +H[0,1,0,1,x]*((-28*x)/(-1 + x)^2)
      +H[0,0,0,1,x]*((-20*x)/(-1 + x)^2)
      +H[0,1,x]*((-22*Zeta[2]*x)/(-1 + x)^2)
      +H[1,1,x]*((-4*Zeta[2]*(-11 + 7*x))/(-1 + x)^2)
      +H[1,0,0,1,x]*((-4*(-2 + 7*x))/(-1 + x)^2)
      +H[1,1,0,1,x]*((-4*(-5 + 9*x))/(-1 + x)^2)
      +H[1,0,1,1,x]*((-2*(-5 + 19*x))/(-1 + x)^2)
      +H[1,x]*(-(-49*Zeta[3] + 11*Zeta[3]*x - 36*Zeta[2]*Log[2] + 12*Zeta[2]*x*Log[2])/(2*(-1 + x)^2))
      +((-96 - 48*Zeta[2] + 1260*Zeta[4] + 96*x + 48*Zeta[2]*x - 45*Zeta[4]*x + 48*Zeta[2]*Log[2]^2 - 8*Log[2]^4 - 192*PolyLog[4, 1/2])/(12*(-1 + x)^2))
      +(H[1,1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,x]*Log[z])*((-4*Zeta[2])/(-1 + x))
      +(H[0,1,1,x]*Log[z])*((-8*x)/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*((-4*x)/(-1 + x)^2)
      +(Log[z])*((-2*(-2*Zeta[2] - 3*Zeta[3] + 2*Zeta[2]*x - 3*Zeta[3]*x))/(-1 + x)^2)
      +(H[1,1,x]*Log[z]^2)*(4/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*((4*x)/(-1 + x)^2)
      +(Log[z]^2)*((-4*Zeta[2]*x)/(-1 + x)^2)
      +(Log[z]^3)*(-4/(3*(-1 + x)))
      +(H[1,x]*Log[z]^3)*(-4/(3*(-1 + x)))
      +(Log[z]^4)*(-7/(3*(-1 + x)))
     )
   )
  )
 )
 +z^1*(
  (   +ep^0*(
     +((-3*Zeta[2]*(1 + x))/(-1 + x)^2)
   )
   +ep^1*(
     +(
      +((6*Zeta[2]*(-5 - 3*x + 4*Log[2] + 4*x*Log[2]))/(-1 + x)^2)
      +(Log[z])*((12*Zeta[2]*(1 + x))/(-1 + x)^2)
     )
   )
   +ep^2*(
     +(
      +((-12*(12*Zeta[2] + 5*Zeta[4] + 8*Zeta[2]*x + 5*Zeta[4]*x - 20*Zeta[2]*Log[2] - 12*Zeta[2]*x*Log[2] + 8*Zeta[2]*Log[2]^2 + 8*Zeta[2]*x*Log[2]^2))/(-1 + x)^2)
      +(Log[z])*((-24*Zeta[2]*(-5 - 3*x + 4*Log[2] + 4*x*Log[2]))/(-1 + x)^2)
      +(Log[z]^2)*((-24*Zeta[2]*(1 + x))/(-1 + x)^2)
     )
   )
  )
 )
 +z^2*(
  (   +ep^0*(
     +(
      +H[1,x]*((2*x)/(-1 + x)^3)
      +H[0,1,x]*((-2*x*(3 + x^2))/(-1 + x)^4)
      +H[1,1,x]*((-2*(2 + x + x^2))/(-1 + x)^3)
      +(-(20 - 54*Zeta[2] - 15*x - 27*Zeta[2]*x + 24*x^2 - 29*x^3 + 9*Zeta[2]*x^3)/(9*(-1 + x)^4))
      +(H[1,x]*Log[z])*((-2*(2 + x + x^2))/(-1 + x)^3)
      +(Log[z])*((-2*(4 + x + 4*x^2))/(3*(-1 + x)^3))
      +(Log[z]^2)*(-((2 + x + x^2)/(-1 + x)^3))
     )
   )
   +ep^1*(
     +(
      +H[2,1,1,x]*((4*(1 + x))/(-1 + x)^4)
      +H[2,x]*((12*Zeta[2]*(1 + x))/(-1 + x)^4)
      +H[0,1,1,x]*((-10*x*(3 + x^2))/(-1 + x)^4)
      +H[0,0,1,x]*((-8*x*(3 + x^2))/(-1 + x)^4)
      +H[1,1,1,x]*((-12*(2 + x + x^2))/(-1 + x)^3)
      +H[0,1,x]*((-2*x*(7 - x + 2*x^2))/(-1 + x)^4)
      +H[1,1,x]*((-4*(-5 + 3*x - 2*x^2 + x^3))/((-2 + x)*(-1 + x)^3))
      +H[1,0,1,x]*((-2*(-2 + 13*x + 5*x^3))/(-1 + x)^4)
      +H[1,x]*((-2*(3 - 12*Zeta[2] - 2*x - 6*Zeta[2]*x - x^3 + 2*Zeta[2]*x^3))/(-1 + x)^4)
      +(-(-242 + 1620*Zeta[2] + 1188*Zeta[3] + 307*x - 810*Zeta[2]*x - 54*Zeta[3]*x + 477*x^2 + 486*Zeta[2]*x^2 - 270*Zeta[3]*x^2 - 799*x^3 - 702*Zeta[2]*x^3 - 216*Zeta[3]*x^3 + 257*x^4 + 270*Zeta[2]*x^4 + 108*Zeta[3]*x^4 + 1296*Zeta[2]*Log[2] + 648*Zeta[2]*x*Log[2] - 648*Zeta[2]*x^2*Log[2])/(54*(-2 + x)*(-1 + x)^4))
      +(H[0,1,x]*Log[z])*((-4*x*(3 + x^2))/(-1 + x)^4)
      +(H[1,1,x]*Log[z])*((-4*(2 + x + x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z])*((-4*(3 + x + x^2))/(-1 + x)^3)
      +(Log[z])*((2*(-2 + 6*Zeta[2] + 15*Zeta[2]*x + 3*x^2 - x^3 + 3*Zeta[2]*x^3))/(3*(-1 + x)^4))
      +(H[1,x]*Log[z]^2)*((2*(2 + x + x^2))/(-1 + x)^3)
      +(Log[z]^2)*(-(13 + 4*x + x^2)/(3*(-1 + x)^3))
      +(Log[z]^3)*((2*(2 + x + x^2))/(-1 + x)^3)
     )
   )
   +ep^2*(
     +(
      +H[2,1,1,1,x]*((-24*(1 + x))/(-1 + x)^4)
      +H[2,1,0,1,x]*((8*(1 + x))/(-1 + x)^4)
      +H[2,1,x]*((-20*Zeta[2]*(1 + x))/(-1 + x)^4)
      +H[2,1,1,x]*((-2*(-3 + x)*(2 + x))/(-1 + x)^4)
      +H[0,1,1,1,x]*((-44*x*(3 + x^2))/(-1 + x)^4)
      +H[0,0,1,1,x]*((-28*x*(3 + x^2))/(-1 + x)^4)
      +H[0,1,0,1,x]*((-28*x*(3 + x^2))/(-1 + x)^4)
      +H[0,0,0,1,x]*((-20*x*(3 + x^2))/(-1 + x)^4)
      +H[1,1,1,1,x]*((-56*(2 + x + x^2))/(-1 + x)^3)
      +H[0,0,1,x]*((-4*x*(8 + x + 4*x^2))/(-1 + x)^4)
      +H[0,1,1,x]*((-2*x*(23 + x + 10*x^2))/(-1 + x)^4)
      +H[2,x]*((-2*(-18*Zeta[2] - 14*Zeta[3] - 3*Zeta[2]*x - 14*Zeta[3]*x + 3*Zeta[2]*x^2))/(-1 + x)^4)
      +H[0,1,x]*((-2*x*(33*Zeta[2] + x - x^2 + 11*Zeta[2]*x^2))/(-1 + x)^4)
      +H[1,2,1,1,x]*((2*(-6 - 3*x + x^3))/(-1 + x)^4)
      +H[1,2,x]*((6*Zeta[2]*(-6 - 3*x + x^3))/(-1 + x)^4)
      +H[1,1,1,x]*((-8*(-15 + 5*x - 4*x^2 + 3*x^3))/((-2 + x)*(-1 + x)^3))
      +H[1,0,0,1,x]*((-4*(-4 + 17*x + 7*x^3))/(-1 + x)^4)
      +H[1,1,0,1,x]*((-4*(-10 + 17*x + 9*x^3))/(-1 + x)^4)
      +H[1,0,1,1,x]*((-2*(-10 + 47*x + 19*x^3))/(-1 + x)^4)
      +H[1,1,x]*((-2*(3 - 44*Zeta[2] - 5*x - 2*Zeta[2]*x + 3*x^2 - x^3 + 14*Zeta[2]*x^3))/(-1 + x)^4)
      +H[1,0,1,x]*((-4*(4 - 21*x + 10*x^2 - 10*x^3 + 5*x^4))/((-2 + x)*(-1 + x)^4))
      +H[1,x]*(-(-56 + 248*Zeta[2] + 196*Zeta[3] + 44*x - 200*Zeta[2]*x + 32*Zeta[3]*x + 24*x^2 + 80*Zeta[2]*x^2 - 65*Zeta[3]*x^2 - 8*x^3 - 48*Zeta[2]*x^3 - 22*Zeta[3]*x^3 - 4*x^4 + 16*Zeta[2]*x^4 + 11*Zeta[3]*x^4 + 144*Zeta[2]*Log[2] - 36*Zeta[2]*x^2*Log[2] - 24*Zeta[2]*x^3*Log[2] + 12*Zeta[2]*x^4*Log[2])/(2*(-2 + x)*(-1 + x)^4))
      +((1516 + 2880*Zeta[2] - 16200*Zeta[3] - 136080*Zeta[4] - 15026*x - 17856*Zeta[2]*x + 6480*Zeta[3]*x - 60750*Zeta[4]*x + 40194*x^2 + 29808*Zeta[2]*x^2 - 6966*Zeta[3]*x^2 + 64395*Zeta[4]*x^2 - 36838*x^3 - 18864*Zeta[2]*x^3 + 9234*Zeta[3]*x^3 + 2430*Zeta[4]*x^3 + 10154*x^4 + 4032*Zeta[2]*x^4 - 3240*Zeta[3]*x^4 - 1215*Zeta[4]*x^4 - 23328*Zeta[2]*Log[2] + 7776*Zeta[2]*x*Log[2] + 5832*Zeta[2]*x^2*Log[2] - 1944*Zeta[2]*x^3*Log[2] - 5184*Zeta[2]*Log[2]^2 - 2592*Zeta[2]*x*Log[2]^2 + 2592*Zeta[2]*x^2*Log[2]^2 + 864*Log[2]^4 + 432*x*Log[2]^4 - 432*x^2*Log[2]^4 + 20736*PolyLog[4, 1/2] + 10368*x*PolyLog[4, 1/2] - 10368*x^2*PolyLog[4, 1/2])/(324*(-2 + x)*(-1 + x)^4))
      +(H[0,1,1,x]*Log[z])*((-8*x*(3 + x^2))/(-1 + x)^4)
      +(H[0,0,1,x]*Log[z])*((-4*x*(3 + x^2))/(-1 + x)^4)
      +(H[1,1,1,x]*Log[z])*((-8*(2 + x + x^2))/(-1 + x)^3)
      +(H[1,0,1,x]*Log[z])*((-4*(2 + x + x^2))/(-1 + x)^3)
      +(H[1,1,x]*Log[z])*((-8*(3 + x + x^2))/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*((-4*x*(1 + x + 2*x^2))/(-1 + x)^4)
      +(H[1,x]*Log[z])*((-4*(5 + 2*Zeta[2] + 3*x + Zeta[2]*x + x^2 + Zeta[2]*x^2))/(-1 + x)^3)
      +(Log[z])*((-2*(6 - 26*Zeta[2] - 18*Zeta[3] + 18*x + 12*Zeta[2]*x - 45*Zeta[3]*x - 27*x^2 - 12*Zeta[2]*x^2 + 3*x^3 + 2*Zeta[2]*x^3 - 9*Zeta[3]*x^3))/(3*(-1 + x)^4))
      +(H[0,1,x]*Log[z]^2)*((4*x*(3 + x^2))/(-1 + x)^4)
      +(H[1,1,x]*Log[z]^2)*((4*(2 + x + x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*((4*(3 + x + x^2))/(-1 + x)^3)
      +(Log[z]^2)*((-2*(-23 + 9*x + 18*Zeta[2]*x + 6*x^2 + 8*x^3 + 6*Zeta[2]*x^3))/(3*(-1 + x)^4))
      +(H[1,x]*Log[z]^3)*((-4*(2 + x + x^2))/(3*(-1 + x)^3))
      +(Log[z]^3)*((2*(55 + 16*x + 19*x^2))/(9*(-1 + x)^3))
      +(Log[z]^4)*((-7*(2 + x + x^2))/(3*(-1 + x)^3))
     )
   )
  )
 )
 +z^3*(
  (   +ep^0*(
     +((-3*Zeta[2]*(2 + 5*x + x^3))/(-1 + x)^4)
   )
   +ep^1*(
     +(
      +((Zeta[2]*(-67 - 119*x - 17*x^2 - 21*x^3 + 48*Log[2] + 120*x*Log[2] + 24*x^3*Log[2]))/(-1 + x)^4)
      +(Log[z])*((12*Zeta[2]*(2 + 5*x + x^3))/(-1 + x)^4)
     )
   )
   +ep^2*(
     +(
      +((-4*(300*Zeta[2] + 90*Zeta[4] + 465*Zeta[2]*x + 225*Zeta[4]*x + 90*Zeta[2]*x^2 + 89*Zeta[2]*x^3 + 45*Zeta[4]*x^3 - 402*Zeta[2]*Log[2] - 714*Zeta[2]*x*Log[2] - 102*Zeta[2]*x^2*Log[2] - 126*Zeta[2]*x^3*Log[2] + 144*Zeta[2]*Log[2]^2 + 360*Zeta[2]*x*Log[2]^2 + 72*Zeta[2]*x^3*Log[2]^2))/(3*(-1 + x)^4))
      +(Log[z])*((-4*Zeta[2]*(-67 - 119*x - 17*x^2 - 21*x^3 + 48*Log[2] + 120*x*Log[2] + 24*x^3*Log[2]))/(-1 + x)^4)
      +(Log[z]^2)*((-24*Zeta[2]*(2 + 5*x + x^3))/(-1 + x)^4)
     )
   )
  )
 )
),


M^4*INT["TriBub12MMmmP3"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[1,1,x]*(-(-2 + x)^(-1))
      +H[0,1,x]*(-(-1 + x)^(-1))
      +(-((Zeta[2]*(-1 + 2*x))/((-2 + x)*(-1 + x))))
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-6/(-2 + x))
      +H[0,1,1,x]*(-5/(-1 + x))
      +H[0,0,1,x]*(-4/(-1 + x))
      +H[2,1,1,x]*(-(-1 + x)^(-1))
      +H[2,x]*((-3*Zeta[2])/(-1 + x))
      +H[1,0,1,x]*((-2*(-3 + 2*x))/((-2 + x)*(-1 + x)))
      +H[1,x]*(-((Zeta[2]*(-1 + 3*x))/((-2 + x)*(-1 + x))))
      +(-(6*Zeta[3] + 11*Zeta[3]*x - 24*Zeta[2]*Log[2] + 12*Zeta[2]*x*Log[2])/(4*(-2 + x)*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,1,x]*(-28/(-2 + x))
      +H[0,1,1,1,x]*(-22/(-1 + x))
      +H[0,0,1,1,x]*(-14/(-1 + x))
      +H[0,1,0,1,x]*(-14/(-1 + x))
      +H[0,0,0,1,x]*(-10/(-1 + x))
      +H[2,1,0,1,x]*(-2/(-1 + x))
      +H[2,1,1,1,x]*(6/(-1 + x))
      +H[0,1,x]*((-11*Zeta[2])/(-1 + x))
      +H[2,1,x]*((5*Zeta[2])/(-1 + x))
      +H[2,x]*((-7*Zeta[3])/(-1 + x))
      +H[1,2,1,1,x]*(4/((-2 + x)*(-1 + x)))
      +H[1,2,x]*((12*Zeta[2])/((-2 + x)*(-1 + x)))
      +H[1,1,0,1,x]*((-4*(-5 + 4*x))/((-2 + x)*(-1 + x)))
      +H[1,1,x]*((-4*Zeta[2]*(-3 + 4*x))/((-2 + x)*(-1 + x)))
      +H[1,0,0,1,x]*((-2*(-6 + 5*x))/((-2 + x)*(-1 + x)))
      +H[1,0,1,1,x]*((-2*(-9 + 7*x))/((-2 + x)*(-1 + x)))
      +H[1,x]*(-((-6*Zeta[3] + 7*Zeta[3]*x + 12*Zeta[2]*Log[2])/((-2 + x)*(-1 + x))))
      +(-(-504*Zeta[4] + 1107*Zeta[4]*x - 96*Zeta[2]*Log[2]^2 + 48*Zeta[2]*x*Log[2]^2 + 16*Log[2]^4 - 8*x*Log[2]^4 + 384*PolyLog[4, 1/2] - 192*x*PolyLog[4, 1/2])/(24*(-2 + x)*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[1,x]*((-4 + x)/((-2 + x)*(-1 + x)^2))
      +H[1,1,x]*(-(x/(-2 + x)^2))
      +H[0,1,x]*(-((2 + x + x^2)/(-1 + x)^3))
      +(-(12 - 16*Zeta[2] - 12*x + 2*Zeta[2]*x - 9*x^2 + 14*Zeta[2]*x^2 + 12*x^3 - 12*Zeta[2]*x^3 - 3*x^4 + 4*Zeta[2]*x^4)/(2*(-2 + x)^2*(-1 + x)^3))
      +(H[1,x]*Log[z])*(-2/(-1 + x)^2)
      +(Log[z])*(-((1 + x)/(-1 + x)^2))
      +(Log[z]^2)*(-2/(-1 + x)^2)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*((-6*x)/(-2 + x)^2)
      +H[2,1,1,x]*(-(x/(-1 + x)^2))
      +H[2,x]*((-3*Zeta[2]*x)/(-1 + x)^2)
      +H[1,1,x]*((-2*(6 - 2*x + x^2))/((-2 + x)*(-1 + x)^2))
      +H[0,1,1,x]*((-5*(2 + x + x^2))/(-1 + x)^3)
      +H[0,0,1,x]*((-4*(2 + x + x^2))/(-1 + x)^3)
      +H[0,1,x]*((-2*(-8 + 7*x - 3*x^2 + x^3))/((-2 + x)*(-1 + x)^3))
      +H[1,0,1,x]*((-2*(12 - 5*x + 2*x^2 - 5*x^3 + 2*x^4))/((-2 + x)^2*(-1 + x)^3))
      +H[1,x]*(-((12 - 24*Zeta[2] - 24*x + 3*Zeta[2]*x + 15*x^2 + 17*Zeta[2]*x^2 - 3*x^3 - 11*Zeta[2]*x^3 + 3*Zeta[2]*x^4)/((-2 + x)^2*(-1 + x)^3)))
      +(-(-8 - 96*Zeta[2] - 96*Zeta[3] + 40*x + 72*Zeta[2]*x + 40*Zeta[3]*x - 58*x^2 + 44*Zeta[2]*x^2 + 20*Zeta[3]*x^2 + 32*x^3 - 60*Zeta[2]*x^3 - 23*Zeta[3]*x^3 - 6*x^4 + 16*Zeta[2]*x^4 + 11*Zeta[3]*x^4 - 48*Zeta[2]*x*Log[2] + 96*Zeta[2]*x^2*Log[2] - 60*Zeta[2]*x^3*Log[2] + 12*Zeta[2]*x^4*Log[2])/(4*(-2 + x)^2*(-1 + x)^3))
      +(H[1,x]*Log[z])*(-6/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((-4*x)/(-1 + x)^3)
      +(Log[z])*((-2*(-Zeta[2] - x - Zeta[2]*x + x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*(2/(-1 + x)^2)
      +(Log[z]^2)*((-3 + x)/(-1 + x)^2)
      +(Log[z]^3)*(4/(-1 + x)^2)
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,1,x]*((-28*x)/(-2 + x)^2)
      +H[2,1,0,1,x]*((-2*x)/(-1 + x)^2)
      +H[2,1,1,1,x]*((6*x)/(-1 + x)^2)
      +H[2,1,x]*((5*Zeta[2]*x)/(-1 + x)^2)
      +H[0,1,1,1,x]*((-22*(2 + x + x^2))/(-1 + x)^3)
      +H[0,0,1,1,x]*((-14*(2 + x + x^2))/(-1 + x)^3)
      +H[0,1,0,1,x]*((-14*(2 + x + x^2))/(-1 + x)^3)
      +H[0,0,0,1,x]*((-10*(2 + x + x^2))/(-1 + x)^3)
      +H[1,1,1,x]*((-4*(10 - 4*x + 3*x^2))/((-2 + x)*(-1 + x)^2))
      +H[0,1,x]*(-((22*Zeta[2] - 6*x + 11*Zeta[2]*x + 11*Zeta[2]*x^2)/(-1 + x)^3))
      +H[2,1,1,x]*((-2*(6 + 3*x - 4*x^2 + x^3))/((-2 + x)*(-1 + x)^3))
      +H[1,2,1,1,x]*((2*(-12 + 6*x - x^2 + x^3))/((-2 + x)^2*(-1 + x)^3))
      +H[1,2,x]*((6*Zeta[2]*(-12 + 6*x - x^2 + x^3))/((-2 + x)^2*(-1 + x)^3))
      +H[0,0,1,x]*((-2*(-20 + 16*x - 9*x^2 + 4*x^3))/((-2 + x)*(-1 + x)^3))
      +H[1,0,1,x]*((-2*(-26 + 17*x - 7*x^2 + 4*x^3))/((-2 + x)*(-1 + x)^3))
      +H[0,1,1,x]*((-2*(-28 + 23*x - 12*x^2 + 5*x^3))/((-2 + x)*(-1 + x)^3))
      +H[2,x]*(-((36*Zeta[2] + 18*Zeta[2]*x + 14*Zeta[3]*x - 24*Zeta[2]*x^2 - 21*Zeta[3]*x^2 + 6*Zeta[2]*x^3 + 7*Zeta[3]*x^3)/((-2 + x)*(-1 + x)^3)))
      +H[1,1,0,1,x]*((-4*(12 - 7*x + 8*x^2 - 11*x^3 + 4*x^4))/((-2 + x)^2*(-1 + x)^3))
      +H[1,0,0,1,x]*((-2*(24 - 8*x + 2*x^2 - 11*x^3 + 5*x^4))/((-2 + x)^2*(-1 + x)^3))
      +H[1,0,1,1,x]*((-2*(36 - 13*x + 4*x^2 - 16*x^3 + 7*x^4))/((-2 + x)^2*(-1 + x)^3))
      +H[1,1,x]*((-2*(12 - 24*Zeta[2] - 24*x - 2*Zeta[2]*x + 15*x^2 + 32*Zeta[2]*x^2 - 3*x^3 - 26*Zeta[2]*x^3 + 8*Zeta[2]*x^4))/((-2 + x)^2*(-1 + x)^3))
      +H[1,x]*(-(24 - 32*Zeta[2] - 84*Zeta[3] - 48*x - 96*Zeta[2]*x - 8*Zeta[3]*x + 30*x^2 + 128*Zeta[2]*x^2 + 95*Zeta[3]*x^2 - 6*x^3 - 60*Zeta[2]*x^3 - 59*Zeta[3]*x^3 + 12*Zeta[2]*x^4 + 14*Zeta[3]*x^4 - 144*Zeta[2]*Log[2] + 72*Zeta[2]*x*Log[2] - 12*Zeta[2]*x^2*Log[2] + 12*Zeta[2]*x^3*Log[2])/(2*(-2 + x)^2*(-1 + x)^3))
      +(-(-432 + 576*Zeta[2] - 816*Zeta[3] - 7272*Zeta[4] + 1008*x - 288*Zeta[2]*x + 1200*Zeta[3]*x + 702*Zeta[4]*x - 828*x^2 - 432*Zeta[2]*x^2 - 252*Zeta[3]*x^2 + 5760*Zeta[4]*x^2 + 288*x^3 + 360*Zeta[2]*x^3 - 336*Zeta[3]*x^3 - 3933*Zeta[4]*x^3 - 36*x^4 - 72*Zeta[2]*x^4 + 132*Zeta[3]*x^4 + 1107*Zeta[4]*x^4 - 1728*Zeta[2]*Log[2] + 1584*Zeta[2]*x^2*Log[2] - 864*Zeta[2]*x^3*Log[2] + 144*Zeta[2]*x^4*Log[2] - 192*Zeta[2]*x*Log[2]^2 + 384*Zeta[2]*x^2*Log[2]^2 - 240*Zeta[2]*x^3*Log[2]^2 + 48*Zeta[2]*x^4*Log[2]^2 + 32*x*Log[2]^4 - 64*x^2*Log[2]^4 + 40*x^3*Log[2]^4 - 8*x^4*Log[2]^4 + 768*x*PolyLog[4, 1/2] - 1536*x^2*PolyLog[4, 1/2] + 960*x^3*PolyLog[4, 1/2] - 192*x^4*PolyLog[4, 1/2])/(24*(-2 + x)^2*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*(-12/(-1 + x)^2)
      +(H[1,1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[1,x]*Log[z])*((-2*(3 + 2*Zeta[2]))/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((-12*x)/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*((-8*x)/(-1 + x)^3)
      +(H[0,0,1,x]*Log[z])*((-4*x)/(-1 + x)^3)
      +(Log[z])*((-2*(4 - 4*Zeta[2] - 3*Zeta[3] - 5*x - 3*Zeta[2]*x - 3*Zeta[3]*x + x^2 + Zeta[2]*x^2))/(-1 + x)^3)
      +(H[1,1,x]*Log[z]^2)*(4/(-1 + x)^2)
      +(H[1,x]*Log[z]^2)*(6/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*((4*x)/(-1 + x)^3)
      +(Log[z]^2)*((2*(4 + Zeta[2] - 5*x - 3*Zeta[2]*x + x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^3)*(-4/(3*(-1 + x)^2))
      +(Log[z]^3)*((-2*(-11 + x))/(3*(-1 + x)^2))
      +(Log[z]^4)*(-14/(3*(-1 + x)^2))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((-8*Zeta[2]*(3 + x))/(-1 + x)^3)
   )
   +ep^2*(
     +(
      +((32*Zeta[2]*(-15 - 7*x + 18*Log[2] + 6*x*Log[2]))/(3*(-1 + x)^3))
      +(Log[z])*((32*Zeta[2]*(3 + x))/(-1 + x)^3)
     )
   )
  )
 )
),


INT["TriBub12Mm00"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +H[1,x]*((-1 + x)/x)
     )
   )
   +ep^0*(
     +(
      +((19 + 6*Zeta[2])/2)
      +H[0,1,x]*((2*(-1 + x))/x)
      +H[1,1,x]*((4*(-1 + x))/x)
      +H[1,x]*((5*(-1 + x))/x)
     )
   )
   +ep^1*(
     +(
      +((65 + 30*Zeta[2] + 8*Zeta[3])/2)
      +H[0,0,1,x]*((4*(-1 + x))/x)
      +H[0,1,1,x]*((8*(-1 + x))/x)
      +H[1,0,1,x]*((8*(-1 + x))/x)
      +H[0,1,x]*((10*(-1 + x))/x)
      +H[1,1,1,x]*((16*(-1 + x))/x)
      +H[1,1,x]*((20*(-1 + x))/x)
      +H[1,x]*(((19 + 6*Zeta[2])*(-1 + x))/x)
     )
   )
   +ep^2*(
     +(
      +((211 + 114*Zeta[2] + 40*Zeta[3] + 90*Zeta[4])/2)
      +H[0,0,0,1,x]*((8*(-1 + x))/x)
      +H[0,0,1,1,x]*((16*(-1 + x))/x)
      +H[0,1,0,1,x]*((16*(-1 + x))/x)
      +H[1,0,0,1,x]*((16*(-1 + x))/x)
      +H[0,0,1,x]*((20*(-1 + x))/x)
      +H[0,1,1,1,x]*((32*(-1 + x))/x)
      +H[1,0,1,1,x]*((32*(-1 + x))/x)
      +H[1,1,0,1,x]*((32*(-1 + x))/x)
      +H[0,1,1,x]*((40*(-1 + x))/x)
      +H[1,0,1,x]*((40*(-1 + x))/x)
      +H[1,1,1,1,x]*((64*(-1 + x))/x)
      +H[1,1,1,x]*((80*(-1 + x))/x)
      +H[0,1,x]*((2*(19 + 6*Zeta[2])*(-1 + x))/x)
      +H[1,1,x]*((4*(19 + 6*Zeta[2])*(-1 + x))/x)
      +H[1,x]*(((65 + 30*Zeta[2] + 8*Zeta[3])*(-1 + x))/x)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +(3/(-1 + x))
      +H[1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-6/(-1 + x))
      +(Log[z]^2)*(4/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +((5 + 6*Zeta[2])/(-1 + x))
      +H[1,1,1,x]*((-16*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[1,x]*(-(((-1 + 6*Zeta[2])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-2*(5 + 6*Zeta[2]))/(-1 + x))
      +(Log[z]^2)*(12/(-1 + x))
      +(Log[z]^3)*(-16/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +((-1 + 18*Zeta[2] + 8*Zeta[3])/(-1 + x))
      +H[1,1,1,1,x]*((-64*(1 + x))/((-1 + x)*x))
      +H[0,1,1,1,x]*((-32*(1 + x))/((-1 + x)*x))
      +H[1,0,1,1,x]*((-32*(1 + x))/((-1 + x)*x))
      +H[1,1,0,1,x]*((-32*(1 + x))/((-1 + x)*x))
      +H[0,0,1,1,x]*((-16*(1 + x))/((-1 + x)*x))
      +H[0,1,0,1,x]*((-16*(1 + x))/((-1 + x)*x))
      +H[1,0,0,1,x]*((-16*(1 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((-16*(1 + x))/((-1 + x)*x))
      +H[0,0,0,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-8*(1 + x))/((-1 + x)*x))
      +H[0,0,1,x]*((-4*(1 + x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(-1 + 6*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[0,1,x]*((-2*(-1 + 6*Zeta[2])*(1 + x))/((-1 + x)*x))
      +H[1,x]*(-(((-11 + 6*Zeta[2] + 8*Zeta[3])*(1 + x))/((-1 + x)*x)))
      +(Log[z])*((-2*(-1 + 18*Zeta[2] + 8*Zeta[3]))/(-1 + x))
      +(Log[z]^2)*((4*(5 + 6*Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(-16/(-1 + x))
      +(Log[z]^4)*(16/(3*(-1 + x)))
     )
   )
  )
 )
),


INT["TriBub12Mmmm"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +H[1,x]*((-1 + x)/x)
     )
   )
   +ep^0*(
     +(
      +((19 + 6*Zeta[2])/2)
      +H[0,1,x]*((2*(-1 + x))/x)
      +H[1,1,x]*((4*(-1 + x))/x)
      +H[1,x]*((5*(-1 + x))/x)
     )
   )
   +ep^1*(
     +(
      +((65 + 30*Zeta[2] + 8*Zeta[3])/2)
      +H[0,0,1,x]*((4*(-1 + x))/x)
      +H[0,1,1,x]*((8*(-1 + x))/x)
      +H[1,0,1,x]*((8*(-1 + x))/x)
      +H[0,1,x]*((10*(-1 + x))/x)
      +H[1,1,1,x]*((16*(-1 + x))/x)
      +H[1,1,x]*((20*(-1 + x))/x)
      +H[1,x]*(((19 + 6*Zeta[2])*(-1 + x))/x)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +((-1 + x)^(-1))
      +H[1,x]*(-((1 + x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
     )
   )
   +ep^0*(
     +(
      +H[1,1,1,x]*(-8/(-1 + x))
      +H[0,1,1,x]*(-4/(-1 + x))
      +H[1,0,1,x]*(-4/(-1 + x))
      +H[0,0,1,x]*(-2/(-1 + x))
      +((-2*(-2 + Zeta[3]))/(-1 + x))
      +H[1,1,x]*(-4/((-1 + x)*x))
      +H[0,1,x]*(-2/((-1 + x)*x))
      +H[1,x]*(-((1 + 3*x + 4*Zeta[2]*x)/((-1 + x)*x)))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,x]*Log[z])*(4/(-1 + x))
      +(Log[z])*((-4*(2 + Zeta[2]))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x))
      +(Log[z]^2)*(6/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,1,x]*(-48/(-1 + x))
      +H[0,1,1,1,x]*(-24/(-1 + x))
      +H[1,0,1,1,x]*(-24/(-1 + x))
      +H[1,1,0,1,x]*(-24/(-1 + x))
      +H[0,0,1,1,x]*(-12/(-1 + x))
      +H[0,1,0,1,x]*(-12/(-1 + x))
      +H[1,0,0,1,x]*(-12/(-1 + x))
      +H[0,0,0,1,x]*(-6/(-1 + x))
      +((20 + 16*Zeta[2] - 8*Zeta[3] - 33*Zeta[4])/(2*(-1 + x)))
      +H[1,1,1,x]*((-8*(2 + x))/((-1 + x)*x))
      +H[0,1,1,x]*((-4*(2 + x))/((-1 + x)*x))
      +H[1,0,1,x]*((-4*(2 + x))/((-1 + x)*x))
      +H[0,0,1,x]*((-2*(2 + x))/((-1 + x)*x))
      +H[1,1,x]*((-4*(1 + 4*Zeta[2]*x))/((-1 + x)*x))
      +H[0,1,x]*((-2*(1 + 4*Zeta[2]*x))/((-1 + x)*x))
      +H[1,x]*(-((-1 + 6*Zeta[2] + 5*x + 6*Zeta[2]*x + 8*Zeta[3]*x)/((-1 + x)*x)))
      +(H[1,1,1,x]*Log[z])*(-16/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(-8/(-1 + x))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,x]*Log[z])*(12/(-1 + x))
      +(Log[z])*((-4*(5 + 3*Zeta[2]))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(-12/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(4/(-1 + x))
      +(H[1,1,x]*Log[z]^2)*(8/(-1 + x))
      +(Log[z]^2)*((2*(11 + 4*Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(-12/(-1 + x))
      +(H[1,x]*Log[z]^3)*(8/(-1 + x))
      +(Log[z]^4)*(10/(3*(-1 + x)))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((-16*Zeta[2]*(1 + x))/(-1 + x)^2)
   )
  )
 )
),


M^2*INT["TriBub12MmmmP1"]->( +z^0*(
  (   +ep^-1*(
     +(
      H[1,x]*(-x^(-1))
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-4/x)
      +H[0,1,x]*(-2/x)
      +H[1,x]*(-2/x)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-16/x)
      +H[0,1,1,x]*(-8/x)
      +H[1,0,1,x]*(-8/x)
      +H[1,1,x]*(-8/x)
      +H[0,0,1,x]*(-4/x)
      +H[0,1,x]*(-4/x)
      +H[1,x]*((-2*(2 + 3*Zeta[2]))/x)
     )
   )
  )
 )
 +z^1*(
  (   +ep^0*(
     +((-6*Zeta[2])/(-1 + x))
   )
   +ep^1*(
     +(
      +((24*Zeta[2]*(-1 + 2*Log[2]))/(-1 + x))
      +(Log[z])*((24*Zeta[2])/(-1 + x))
     )
   )
  )
 )
 +z^2*(
  (   +ep^-1*(
     +(
      +H[1,x]*(-2/(-1 + x)^2)
      +(-(-1 + x)^(-2))
      +(Log[z])*(-2/(-1 + x)^2)
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-12/(-1 + x)^2)
      +H[0,1,x]*(-6/(-1 + x)^2)
      +H[1,x]*((-2*(2 + 3*x))/((-1 + x)^2*x))
      +((-4 - 8*Zeta[2] + 3*x)/(-1 + x)^2)
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(Log[z])*((-2*(2 + x))/(-1 + x)^2)
      +(Log[z]^2)*(2/(-1 + x)^2)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-64/(-1 + x)^2)
      +H[0,1,1,x]*(-32/(-1 + x)^2)
      +H[1,0,1,x]*(-32/(-1 + x)^2)
      +H[0,0,1,x]*(-16/(-1 + x)^2)
      +H[1,1,x]*((-8*(2 + 3*x))/((-1 + x)^2*x))
      +H[0,1,x]*((-4*(2 + 3*x))/((-1 + x)^2*x))
      +H[1,x]*((-8*(1 + 2*x + 3*Zeta[2]*x))/((-1 + x)^2*x))
      +((-2*(-11 + 9*Zeta[2] + 12*Zeta[3] + 10*x + 3*Zeta[2]*x - 12*Zeta[2]*Log[2]))/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(-16/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(Log[z])*((4*(-7 + 2*Zeta[2] + 2*x))/(-1 + x)^2)
      +(Log[z]^2)*(12/(-1 + x)^2)
      +(Log[z]^3)*(-8/(3*(-1 + x)^2))
     )
   )
  )
 )
 +z^3*(
  (   +ep^0*(
     +((-6*Zeta[2]*(3 + x))/(-1 + x)^3)
   )
   +ep^1*(
     +(
      +((2*Zeta[2]*(-39 - 18*x + x^2 + 72*Log[2] + 24*x*Log[2]))/(-1 + x)^3)
      +(Log[z])*((24*Zeta[2]*(3 + x))/(-1 + x)^3)
     )
   )
  )
 )
),


INT["TriBub13Mm00"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-2)
      +H[0,1,x]*(-1)
      +H[0,1,1,x]*(2/(-1 + x))
      +H[1,0,1,x]*(2/(-1 + x))
      +H[1,x]*((-2*Zeta[2])/(-1 + x))
      +((-19 + 4*Zeta[3] + 19*x)/(2*(-1 + x)))
      +(H[1,x]*Log[z])*(-2)
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*(-5 + Zeta[2] + 5*x))/(-1 + x))
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-12)
      +H[0,0,1,x]*(-1)
      +H[1,1,0,1,x]*(-4/(-1 + x))
      +H[0,0,1,1,x]*(2/(-1 + x))
      +H[1,0,0,1,x]*(2/(-1 + x))
      +H[0,1,0,1,x]*(4/(-1 + x))
      +H[1,0,1,1,x]*(4/(-1 + x))
      +H[0,1,1,1,x]*(12/(-1 + x))
      +H[1,0,1,x]*((-2*(-3 + 2*x))/(-1 + x))
      +H[0,1,1,x]*((-2*(-4 + 3*x))/(-1 + x))
      +H[1,1,x]*((-2*(-5 - 2*Zeta[2] + 5*x))/(-1 + x))
      +H[0,1,x]*(-((-5 - 2*Zeta[2] + 5*x)/(-1 + x)))
      +H[1,x]*((-2*(7*Zeta[3] + Zeta[2]*x))/(-1 + x))
      +((-65 + 2*Zeta[3] + 12*Zeta[4] + 65*x + 2*Zeta[3]*x)/(2*(-1 + x)))
      +(H[1,1,x]*Log[z])*(-4)
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(H[0,1,x]*Log[z])*((-2*(-2 + x))/(-1 + x))
      +(H[1,x]*Log[z])*((-2*(-5 - 2*Zeta[2] + 5*x))/(-1 + x))
      +(Log[z])*((-2*(-19 - Zeta[2] + 7*Zeta[3] + 19*x + 2*Zeta[2]*x))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(2)
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*(-5 + Zeta[2] + 5*x))/(-1 + x))
      +(Log[z]^3)*(-4/3)
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[1,1,x]*(-4/(-1 + x)^2)
      +H[0,1,x]*((2*x)/(-1 + x)^3)
      +H[0,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,x]*((-2*(-1 + Zeta[2] + x + Zeta[2]*x))/(-1 + x)^3)
      +(-((3 - 2*Zeta[3] - 4*x + 2*Zeta[2]*x - 2*Zeta[3]*x + x^2)/(-1 + x)^3))
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((2*(1 + x))/(-1 + x)^3)
      +(Log[z])*((-2*(-2 + Zeta[2] + 2*x + Zeta[2]*x))/(-1 + x)^3)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-24/(-1 + x)^2)
      +H[0,0,1,x]*((2*x)/(-1 + x)^3)
      +H[1,1,0,1,x]*((-4*(1 + x))/(-1 + x)^3)
      +H[0,0,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[0,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[0,1,0,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[1,0,1,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[0,1,1,1,x]*((12*(1 + x))/(-1 + x)^3)
      +H[1,0,1,x]*((-2*(-3 + 5*x))/(-1 + x)^3)
      +H[1,1,x]*((4*(5 + Zeta[2] - 5*x + Zeta[2]*x))/(-1 + x)^3)
      +H[0,1,x]*((2*(4 + Zeta[2] - 2*x + Zeta[2]*x))/(-1 + x)^3)
      +((-2*(4 - Zeta[2] + Zeta[3] - 3*Zeta[4] - 4*x + 3*Zeta[2]*x + 6*Zeta[3]*x - 3*Zeta[4]*x))/(-1 + x)^3)
      +H[1,x]*((-2*(-4 - 3*Zeta[2] + 7*Zeta[3] + 2*x + Zeta[2]*x + 7*Zeta[3]*x + 2*x^2))/(-1 + x)^3)
      +(H[1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[1,0,1,x]*Log[z])*((-4*(1 + x))/(-1 + x)^3)
      +(H[0,0,1,x]*Log[z])*((2*(1 + x))/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*((4*(1 + x))/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*((-2*(-1 + 3*x))/(-1 + x)^3)
      +(H[1,x]*Log[z])*((4*(3 + Zeta[2] - 3*x + Zeta[2]*x))/(-1 + x)^3)
      +(Log[z])*((-2*(-8 - Zeta[2] + 7*Zeta[3] + 6*x - Zeta[2]*x + 7*Zeta[3]*x + 2*x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*(4/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*((-2*(1 + x))/(-1 + x)^3)
      +(Log[z]^2)*((2*(-2 + Zeta[2] + 2*x + Zeta[2]*x))/(-1 + x)^3)
     )
   )
  )
 )
),


INT["TriBub13Mmm0"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(5/2)
      +(Log[z])*(-2)
     )
   )
   +ep^0*(
     +(
      +H[1,1,x]*(-2)
      +H[0,1,x]*(-1)
      +((19 - 4*Zeta[2])/2)
      +H[0,0,1,x]*(2/(-1 + x))
      +H[0,1,1,x]*(2/(-1 + x))
      +H[1,0,1,x]*(2/(-1 + x))
      +H[1,x]*((-2*Zeta[2])/(-1 + x))
      +(H[1,x]*Log[z])*(-2)
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*(-5 + Zeta[2] + 5*x))/(-1 + x))
      +(Log[z]^2)*(2)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-12)
      +H[1,1,0,1,x]*(-4/(-1 + x))
      +H[1,0,0,1,x]*(-2/(-1 + x))
      +H[0,1,0,1,x]*(2/(-1 + x))
      +H[1,0,1,1,x]*(4/(-1 + x))
      +H[0,0,1,1,x]*(6/(-1 + x))
      +H[0,1,1,1,x]*(12/(-1 + x))
      +H[0,0,1,x]*(-((-5 + 3*x)/(-1 + x)))
      +H[0,1,1,x]*((-2*(-4 + 3*x))/(-1 + x))
      +H[1,0,1,x]*((-2*(-4 + 3*x))/(-1 + x))
      +H[0,1,x]*(-((-5 - 8*Zeta[2] + 5*x)/(-1 + x)))
      +H[1,1,x]*((-2*(-5 - 2*Zeta[2] + 5*x))/(-1 + x))
      +H[1,x]*((-2*(-Zeta[2] + 5*Zeta[3] + 2*Zeta[2]*x))/(-1 + x))
      +(-(65 - 20*Zeta[2] - 18*Zeta[3] + 27*Zeta[4] - 65*x + 20*Zeta[2]*x + 18*Zeta[3]*x)/(2*(-1 + x)))
      +(H[1,1,x]*Log[z])*(-4)
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(-2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(H[0,1,x]*Log[z])*((-2*(-2 + x))/(-1 + x))
      +(H[1,x]*Log[z])*((-2*(-5 - 2*Zeta[2] + 5*x))/(-1 + x))
      +(Log[z])*((-2*(-19 + Zeta[2] + 5*Zeta[3] + 19*x))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(2)
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*(-5 + Zeta[2] + 5*x))/(-1 + x))
      +(Log[z]^3)*(-4/3)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +(0)
      +(Log[z])*(0)
      +(H[1,x]*Log[z])*(0)
      +(Log[z]^2)*(0)
     )
   )
   +ep^0*(
     +(
      +H[0,1,x]*((-2*(-2 + x))/(-1 + x)^3)
      +H[1,1,x]*(-4/(-1 + x)^2)
      +H[1,1,1,x]*(-8/(-1 + x))
      +H[0,0,1,x]*((-2*(-3 + x)*x)/(-1 + x)^3)
      +H[0,1,1,x]*((-2*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +H[1,0,1,x]*((-2*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +H[1,x]*((-2*(-1 + 3*Zeta[2] + x - 3*Zeta[2]*x + 2*Zeta[2]*x^2))/(-1 + x)^3)
      +(-((1 + 2*Zeta[3] + 2*Zeta[2]*x - 4*Zeta[3]*x - x^2 + 2*Zeta[3]*x^2)/(-1 + x)^3))
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[0,1,x]*Log[z])*((-2*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +(Log[z])*((-2*(-1 + 3*Zeta[2] - 3*Zeta[2]*x + x^2 + 2*Zeta[2]*x^2))/(-1 + x)^3)
      +(Log[z]^2)*(0)
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,1,x]*(-48/(-1 + x))
      +H[1,1,1,x]*((-8*(2 + x))/(-1 + x)^2)
      +H[0,1,0,1,x]*((-2*(-2 + x)*(-1 + 3*x))/(-1 + x)^3)
      +H[0,0,1,x]*((-2*(-2 + 2*x + x^2))/(-1 + x)^3)
      +H[0,1,1,1,x]*((-12*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +H[1,0,0,1,x]*((-2*(3 - 3*x + 2*x^2))/(-1 + x)^3)
      +H[0,1,1,x]*((-2*(-7 + 3*x + 2*x^2))/(-1 + x)^3)
      +H[1,0,1,x]*((-2*(-3 + 3*x + 2*x^2))/(-1 + x)^3)
      +H[0,0,1,1,x]*((-2*(1 - 11*x + 4*x^2))/(-1 + x)^3)
      +H[1,1,0,1,x]*((-4*(5 - 7*x + 4*x^2))/(-1 + x)^3)
      +H[1,0,1,1,x]*((-4*(4 - 11*x + 5*x^2))/(-1 + x)^3)
      +H[1,1,x]*((-4*(-4 + 3*Zeta[2] + 3*x - 9*Zeta[2]*x + x^2 + 4*Zeta[2]*x^2))/(-1 + x)^3)
      +H[0,1,x]*((-2*(-5 + Zeta[2] + 2*x - 14*Zeta[2]*x + x^2 + 5*Zeta[2]*x^2))/(-1 + x)^3)
      +H[1,x]*((-2*(-5 - 3*Zeta[2] + 9*Zeta[3] + 4*x - Zeta[2]*x - 3*Zeta[3]*x + x^2 + 2*Zeta[2]*x^2 + 4*Zeta[3]*x^2))/(-1 + x)^3)
      +(-(10 - 4*Zeta[2] + 4*Zeta[3] + 50*Zeta[4] - 4*x - 4*Zeta[2]*x + 12*Zeta[3]*x - 19*Zeta[4]*x - 6*x^2 + 16*Zeta[2]*x^2 + 4*Zeta[3]*x^2 + 23*Zeta[4]*x^2)/(2*(-1 + x)^3))
      +(H[1,1,1,x]*Log[z])*(-16/(-1 + x))
      +(H[1,1,x]*Log[z])*((-8*x)/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*((-2*(1 + x))/(-1 + x)^3)
      +(H[1,0,1,x]*Log[z])*((-4*(2 - x + x^2))/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*((-4*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*((-2*(1 - x + 2*x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z])*((4*(2 + 2*Zeta[2] - x - Zeta[2]*x - x^2 + Zeta[2]*x^2))/(-1 + x)^3)
      +(Log[z])*((-2*(-6 + 5*Zeta[2] + 5*Zeta[3] + 2*x - 9*Zeta[2]*x + 5*Zeta[3]*x + 4*x^2 + 2*Zeta[2]*x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*((-4*(-2 + x))/(-1 + x)^2)
      +(H[1,1,x]*Log[z]^2)*(8/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*((2*(1 - 5*x + 2*x^2))/(-1 + x)^3)
      +(Log[z]^2)*((2*(-2 + 7*Zeta[2] + 2*x - 11*Zeta[2]*x + 6*Zeta[2]*x^2))/(-1 + x)^3)
      +(Log[z]^3)*(-4/(3*(-1 + x)))
      +(H[1,x]*Log[z]^3)*(8/(-1 + x))
      +(Log[z]^4)*(10/(3*(-1 + x)))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((-64*Zeta[2]*(2 + x))/(3*(-1 + x)^2))
   )
  )
 )
),


M^2*INT["TriBub13Mmm0P1"]->( +z^-2*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(1)
      +H[1,x]*((-1 + x)/(2*x))
      +(Log[z])*(-1)
     )
   )
   +ep^0*(
     +(
      +(2)
      +H[1,1,x]*((-1 + x)/x)
      +H[1,x]*((-1 + x)/x)
      +H[0,1,x]*((1 + x)/(2*x))
      +(Log[z])*(-2)
      +(H[1,x]*Log[z])*(-((-1 + x)/x))
      +(Log[z]^2)*(1)
     )
   )
   +ep^1*(
     +(
      +(4 - 5 Zeta[3])
      +H[1,0,1,x]*(-2/x)
      +H[1,1,1,x]*((2*(-1 + x))/x)
      +H[1,1,x]*((2*(-1 + x))/x)
      +H[0,0,1,x]*(-(1 + x)/(2*x))
      +H[0,1,1,x]*((1 + x)/x)
      +H[0,1,x]*((1 + x)/x)
      +H[1,x]*((2*(-1 + Zeta[2] + x))/x)
      +(Log[z])*(-4)
      +(H[1,1,x]*Log[z])*((-2*(-1 + x))/x)
      +(H[1,x]*Log[z])*((-2*(-1 + x))/x)
      +(H[0,1,x]*Log[z])*(-((1 + x)/x))
      +(Log[z]^2)*(2)
      +(H[1,x]*Log[z]^2)*((-1 + x)/x)
      +(Log[z]^3)*(-2/3)
     )
   )
   +ep^2*(
     +(
      +(-2*(-4 + 5*Zeta[3] + 8*Zeta[4]))
      +H[1,0,1,1,x]*(-4/x)
      +H[1,0,1,x]*(-4/x)
      +H[1,0,0,1,x]*(2/x)
      +H[1,1,1,1,x]*((4*(-1 + x))/x)
      +H[1,1,1,x]*((4*(-1 + x))/x)
      +H[0,0,1,1,x]*(-((1 + x)/x))
      +H[0,0,1,x]*(-((1 + x)/x))
      +H[0,0,0,1,x]*((1 + x)/(2*x))
      +H[0,1,0,1,x]*((2*(1 + x))/x)
      +H[0,1,1,1,x]*((2*(1 + x))/x)
      +H[0,1,1,x]*((2*(1 + x))/x)
      +H[1,1,0,1,x]*((2*(1 + x))/x)
      +H[0,1,x]*((-2*(-1 + Zeta[2])*(1 + x))/x)
      +H[1,1,x]*((-2*(2 + Zeta[2] - 2*x + Zeta[2]*x))/x)
      +H[1,x]*(-((4 - 4*Zeta[2] - 15*Zeta[3] - 4*x + 5*Zeta[3]*x)/x))
      +(Log[z])*(2*(-4 + 5*Zeta[3]))
      +(H[1,0,1,x]*Log[z])*(4/x)
      +(H[1,1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[1,1,x]*Log[z])*((-4*(-1 + x))/x)
      +(H[0,1,1,x]*Log[z])*((-2*(1 + x))/x)
      +(H[0,1,x]*Log[z])*((-2*(1 + x))/x)
      +(H[0,0,1,x]*Log[z])*((1 + x)/x)
      +(H[1,x]*Log[z])*((-4*(-1 + Zeta[2] + x))/x)
      +(Log[z]^2)*(4)
      +(H[1,1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(H[1,x]*Log[z]^2)*((2*(-1 + x))/x)
      +(H[0,1,x]*Log[z]^2)*((1 + x)/x)
      +(Log[z]^3)*(-4/3)
      +(H[1,x]*Log[z]^3)*((-2*(-1 + x))/(3*x))
      +(Log[z]^4)*(1/3)
     )
   )
  )
 )

 +z^0*(
  (   +ep^-1*(
     +(
      +(1/(2*(-1 + x)))
      +H[1,x]*(-(1 + x)/(2*(-1 + x)*x))
      +(Log[z])*(-(-1 + x)^(-1))
     )
   )
   +ep^0*(
     +(
      +(-(-1 + 2*Zeta[2])/(2*(-1 + x)))
      +H[1,x]*(x^(-1))
      +H[0,1,x]*(-(-1 + 5*x)/(2*(-1 + x)*x))
      +H[1,1,x]*(-((1 + 5*x)/((-1 + x)*x)))
      +(Log[z])*(-2/(-1 + x))
      +(H[1,x]*Log[z])*(-((-1 + 3*x)/((-1 + x)*x)))
      +(Log[z]^2)*((-1 + x)^(-1))
     )
   )
   +ep^1*(
     +(
      +H[1,1,x]*((-2*(1 + x))/((-1 + x)*x))
      +H[0,1,1,x]*(-((-1 + 3*x)^2/((-1 + x)^2*x)))
      +H[1,1,1,x]*((-2*(1 + 9*x))/((-1 + x)*x))
      +(-(1 - 14*Zeta[2] + 6*Zeta[3] - x + 10*Zeta[2]*x - 6*Zeta[3]*x)/(2*(-1 + x)^2))
      +H[0,1,x]*(-((1 + x^2)/((-1 + x)^2*x)))
      +H[1,0,1,x]*((-2*(-1 + 3*x^2))/((-1 + x)^2*x))
      +H[0,0,1,x]*(-(-1 + 6*x + 3*x^2)/(2*(-1 + x)^2*x))
      +H[1,x]*((-2*(-1 + Zeta[2] + x - 4*Zeta[2]*x + Zeta[2]*x^2))/((-1 + x)^2*x))
      +(H[1,1,x]*Log[z])*((2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z])*((-2*(-1 + 3*x))/((-1 + x)*x))
      +(Log[z])*((2*(1 - x + 2*Zeta[2]*x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((1 - 6*x + x^2)/((-1 + x)^2*x))
      +(H[1,x]*Log[z]^2)*((-1 + 7*x)/((-1 + x)*x))
      +(Log[z]^3)*(2/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,x]*((-4*(1 + 3*x))/((-1 + x)*x))
      +H[1,0,1,x]*((-2*(2 + 3*x))/((-1 + x)*x))
      +H[0,0,0,1,x]*(-(-1 + 5*x)/(2*(-1 + x)*x))
      +H[0,0,1,1,x]*(-(((1 + x)*(-1 + 7*x))/((-1 + x)^2*x)))
      +H[1,1,1,1,x]*((-4*(1 + 17*x))/((-1 + x)*x))
      +(-(3 - 26*Zeta[2] - 52*Zeta[3] - 23*Zeta[4] - 3*x + 14*Zeta[2]*x + 32*Zeta[3]*x - 31*Zeta[4]*x)/(2*(-1 + x)^2))
      +H[0,0,1,x]*(-((-1 + 3*x^2)/((-1 + x)^2*x)))
      +H[0,1,1,x]*((-2*(1 + 3*x^2))/((-1 + x)^2*x))
      +H[1,0,0,1,x]*((-2*(1 - 6*x + 3*x^2))/((-1 + x)^2*x))
      +H[1,0,1,1,x]*((-4*(-1 - 3*x + 6*x^2))/((-1 + x)^2*x))
      +H[0,1,0,1,x]*((-2*(1 - 6*x + 7*x^2))/((-1 + x)^2*x))
      +H[1,1,0,1,x]*((-2*(1 - 18*x + 13*x^2))/((-1 + x)^2*x))
      +H[0,1,1,1,x]*((-2*(1 - 6*x + 17*x^2))/((-1 + x)^2*x))
      +H[0,1,x]*((-2*(1 - Zeta[2] + 6*Zeta[2]*x + 2*x^2 + 3*Zeta[2]*x^2))/((-1 + x)^2*x))
      +H[1,1,x]*((-2*(-2 - Zeta[2] - 2*x - 2*Zeta[2]*x + 4*x^2 + 7*Zeta[2]*x^2))/((-1 + x)^2*x))
      +H[1,x]*(-((-4 + 4*Zeta[2] + 15*Zeta[3] + 4*x - 6*Zeta[2]*x - 28*Zeta[3]*x + 2*Zeta[2]*x^2 - 7*Zeta[3]*x^2)/((-1 + x)^2*x)))
      +(H[1,1,x]*Log[z])*(-4/x)
      +(H[0,1,x]*Log[z])*((-2*(1 + x))/((-1 + x)*x))
      +(H[1,1,1,x]*Log[z])*((4*(1 + x))/((-1 + x)*x))
      +(H[1,0,1,x]*Log[z])*((4*(-1 + 3*x))/((-1 + x)^2*x))
      +(H[1,x]*Log[z])*((-4*(-1 + 2*x)*(-1 + Zeta[2] + x + Zeta[2]*x))/((-1 + x)^2*x))
      +(Log[z])*((2*(2 - 4*Zeta[2] + 5*Zeta[3] - 2*x + 4*Zeta[2]*x + 5*Zeta[3]*x))/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*(-((1 - 6*x + x^2)/((-1 + x)^2*x)))
      +(H[0,1,1,x]*Log[z])*((2*(1 - 6*x + x^2))/((-1 + x)^2*x))
      +(H[1,1,x]*Log[z]^2)*((-2*(1 + x))/((-1 + x)*x))
      +(H[1,x]*Log[z]^2)*((2*(-1 + 5*x))/((-1 + x)*x))
      +(Log[z]^2)*((-2*(-1 - 4*Zeta[2] + x + 6*Zeta[2]*x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*(-((1 - 6*x + x^2)/((-1 + x)^2*x)))
      +(Log[z]^3)*(4/(-1 + x))
      +(H[1,x]*Log[z]^3)*((-2*(-1 + 15*x))/(3*(-1 + x)*x))
      +(Log[z]^4)*(-3/(-1 + x))
     )
   )
  )
 )
 +z^1*(
  (   +ep^1*(
     +((-8*Zeta[2]*(1 + x))/(-1 + x)^2)
   )
   +ep^2*(
     +(
      +((32*Zeta[2]*(-5 - 2*x + 6*Log[2] + 6*x*Log[2]))/(3*(-1 + x)^2))
      +(Log[z])*((32*Zeta[2]*(1 + x))/(-1 + x)^2)
     )
   )
  )
 )
),


M^2*INT["TriBub13Mmm0P2"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[0,0,1,x]*(2/(-1 + x))
      +H[0,1,1,x]*(2/(-1 + x))
      +H[1,0,1,x]*(2/(-1 + x))
      +H[1,x]*((-2*Zeta[2])/(-1 + x))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*Zeta[2])/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[1,1,0,1,x]*(-4/(-1 + x))
      +H[1,0,0,1,x]*(-2/(-1 + x))
      +H[0,1,0,1,x]*(2/(-1 + x))
      +H[1,0,1,1,x]*(4/(-1 + x))
      +H[0,0,1,1,x]*(6/(-1 + x))
      +H[0,1,1,1,x]*(12/(-1 + x))
      +H[1,1,x]*((4*Zeta[2])/(-1 + x))
      +H[0,1,x]*((8*Zeta[2])/(-1 + x))
      +H[1,x]*((-10*Zeta[3])/(-1 + x))
      +((-27*Zeta[4])/(2*(-1 + x)))
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(-2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(H[1,x]*Log[z])*((4*Zeta[2])/(-1 + x))
      +(Log[z])*((-10*Zeta[3])/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*Zeta[2])/(-1 + x))
     )
   )
  )
 )
 +z^1*(
  (   +ep^1*(
     +((24*Zeta[2])/(-1 + x))
   )
  )
 )
 +z^2*(
  (   +ep^0*(
     +(
      +H[0,1,x]*((-2*(-2 + x))/(-1 + x)^3)
      +H[1,1,x]*(-4/(-1 + x)^2)
      +H[0,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[0,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,x]*((-2*Zeta[2]*(1 + x))/(-1 + x)^3)
      +((2*x*(-1 - Zeta[2] + x))/(-1 + x)^3)
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((2*(1 + x))/(-1 + x)^3)
      +(Log[z])*((-2*(Zeta[2] - x + Zeta[2]*x + x^2))/(-1 + x)^3)
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,x]*(-40/(-1 + x)^2)
      +H[0,1,1,x]*(-20/(-1 + x)^2)
      +H[1,1,0,1,x]*((-4*(1 + x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((-2*(1 + x))/(-1 + x)^3)
      +H[0,1,0,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[1,0,1,1,x]*((4*(1 + x))/(-1 + x)^3)
      +H[0,0,1,1,x]*((6*(1 + x))/(-1 + x)^3)
      +H[0,1,1,1,x]*((12*(1 + x))/(-1 + x)^3)
      +H[1,0,1,x]*((-4*(-3 + 5*x))/(-1 + x)^3)
      +H[0,0,1,x]*((-2*(-2 + 5*x))/(-1 + x)^3)
      +H[1,1,x]*((4*(-1 + Zeta[2] + x + Zeta[2]*x))/(-1 + x)^3)
      +H[0,1,x]*((2*(-1 + 4*Zeta[2] + 2*x + 4*Zeta[2]*x))/(-1 + x)^3)
      +H[1,x]*((-2*(-12*Zeta[2] + 5*Zeta[3] + 8*Zeta[2]*x + 5*Zeta[3]*x))/(-1 + x)^3)
      +(-(26 + 16*Zeta[2] - 8*Zeta[3] + 27*Zeta[4] - 48*x - 24*Zeta[2]*x + 28*Zeta[3]*x + 27*Zeta[4]*x + 22*x^2 + 12*Zeta[2]*x^2)/(2*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*(-24/(-1 + x)^2)
      +(H[1,0,1,x]*Log[z])*((-4*(1 + x))/(-1 + x)^3)
      +(H[0,0,1,x]*Log[z])*((-2*(1 + x))/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*((4*(1 + x))/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*((-4*(-1 + 3*x))/(-1 + x)^3)
      +(H[1,x]*Log[z])*((4*(-1 + Zeta[2] + x + Zeta[2]*x))/(-1 + x)^3)
      +(Log[z])*((2*(6 + 4*Zeta[2] - 5*Zeta[3] - 9*x - 5*Zeta[3]*x + 3*x^2))/(-1 + x)^3)
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*((-2*(1 + x))/(-1 + x)^3)
      +(Log[z]^2)*((2*(-3 + Zeta[2] + 3*x + Zeta[2]*x))/(-1 + x)^3)
      +(Log[z]^3)*(-8/(3*(-1 + x)^2))
     )
   )
  )
 )
 +z^3*(
  (   +ep^1*(
     +((8*Zeta[2]*(10 + x + x^2))/(3*(-1 + x)^3))
   )
  )
 )
),


INT["TriBub23MMm0"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(5/2)
   )
   +ep^0*(
     +(
      +H[0,1,x]*(1)
      +H[0,0,1,x]*(-2/(-1 + x))
      +((-19 + 4*Zeta[3] + 19*x)/(2*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[1,0,1,x]*(2)
      +H[0,1,1,x]*(4)
      +H[0,0,1,1,x]*(-8/(-1 + x))
      +H[0,1,0,1,x]*(-2/(-1 + x))
      +H[1,0,0,1,x]*(4/(-1 + x))
      +H[0,0,1,x]*((-5 + 3*x)/(-1 + x))
      +H[0,1,x]*((-5 + 2*Zeta[2] + 5*x)/(-1 + x))
      +H[1,x]*((-2*(-Zeta[2] + 2*Zeta[3] + Zeta[2]*x))/(-1 + x))
      +(-(65 - 10*Zeta[3] - 7*Zeta[4] - 65*x + 6*Zeta[3]*x)/(2*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[0,1,x]*(4/(-1 + x)^2)
      +H[0,1,1,x]*(2/(-1 + x))
      +H[1,0,1,x]*(2/(-1 + x))
      +H[1,x]*((-2*(1 + Zeta[2]))/(-1 + x))
      +H[0,0,1,x]*((2*(-3 + x)*x)/(-1 + x)^3)
      +(-((1 - 2*Zeta[3] - 2*x - 2*Zeta[3]*x + x^2)/(-1 + x)^3))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(Log[z])*((-2*Zeta[2])/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +H[1,1,0,1,x]*(4/(-1 + x))
      +H[1,0,1,1,x]*(8/(-1 + x))
      +H[0,1,1,1,x]*(12/(-1 + x))
      +H[1,1,x]*((-4*(2 + Zeta[2]))/(-1 + x))
      +H[1,0,1,x]*((2*(1 + x))/(-1 + x)^2)
      +H[0,1,1,x]*((2*(7 + x))/(-1 + x)^2)
      +H[0,1,0,1,x]*((2*(-2 + x)*(-1 + 3*x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((2*(3 + x^2))/(-1 + x)^3)
      +H[0,0,1,x]*((2*(-2 + 3*x + x^2))/(-1 + x)^3)
      +H[0,1,x]*((-2*(5 - Zeta[2] - 6*x - Zeta[2]*x + x^2))/(-1 + x)^3)
      +H[0,0,1,1,x]*((2*(1 - 14*x + 5*x^2))/(-1 + x)^3)
      +H[1,x]*((-2*(5 - Zeta[2] + 3*Zeta[3] - 10*x + 5*x^2 + Zeta[2]*x^2 + Zeta[3]*x^2))/(-1 + x)^3)
      +(-(12 - 12*Zeta[3] + 2*Zeta[4] - 24*x - 8*Zeta[2]*x + 20*Zeta[3]*x - 25*Zeta[4]*x + 12*x^2 + 8*Zeta[2]*x^2 + 9*Zeta[4]*x^2)/(2*(-1 + x)^3))
      +(H[0,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,x]*Log[z])*(2/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(4/(-1 + x))
      +(Log[z])*((-2*(Zeta[2] + 3*Zeta[3]))/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(-2/(-1 + x))
      +(Log[z]^2)*((2*Zeta[2])/(-1 + x))
     )
   )
  )
 )
),


M^2*INT["TriBub23MMm0P1"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(
      +(1)
      +H[1,x]*((-1 + x)/(2*x))
     )
   )
   +ep^0*(
     +(
      +(2 + Zeta[2])
      +H[1,x]*((-1 + x)/x)
      +H[1,1,x]*((2*(-1 + x))/x)
      +H[0,1,x]*((1 + 3*x)/(2*x))
     )
   )
   +ep^1*(
     +(
      +H[1,1,x]*((4*(-1 + x))/x)
      +H[1,1,1,x]*((8*(-1 + x))/x)
      +H[1,0,1,x]*((2*(-1 + 2*x))/x)
      +H[0,1,x]*((1 + 3*x)/x)
      +H[0,1,1,x]*((2*(1 + 3*x))/x)
      +H[1,x]*((-2 - 3*Zeta[2] + 2*x + Zeta[2]*x)/x)
      +((2*(-2 - Zeta[2] - Zeta[3] + 2*x + Zeta[2]*x - Zeta[3]*x))/(-1 + x))
      +H[0,0,1,x]*((1 + 2*x + 5*x^2)/(2*(-1 + x)*x))
     )
   )
   +ep^2*(
     +(
      +H[1,1,1,x]*((16*(-1 + x))/x)
      +H[1,1,1,1,x]*((32*(-1 + x))/x)
      +H[1,0,1,x]*((4*(-1 + 2*x))/x)
      +H[1,0,1,1,x]*((8*(-1 + 2*x))/x)
      +H[0,0,0,1,x]*((1 + 3*x)/(2*x))
      +H[0,1,1,x]*((4*(1 + 3*x))/x)
      +H[0,1,1,1,x]*((8*(1 + 3*x))/x)
      +H[1,1,0,1,x]*((2*(-5 + 7*x))/x)
      +H[1,1,x]*((2*(-4 - 5*Zeta[2] + 4*x + 3*Zeta[2]*x))/x)
      +((-16 - 8*Zeta[2] - 8*Zeta[3] - 13*Zeta[4] + 16*x + 8*Zeta[2]*x - 8*Zeta[3]*x - Zeta[4]*x)/(2*(-1 + x)))
      +H[1,0,0,1,x]*((2*(-1 - 5*x + 2*x^2))/((-1 + x)*x))
      +H[0,1,0,1,x]*((2*(-1 - 2*x + 5*x^2))/((-1 + x)*x))
      +H[0,0,1,x]*((1 + 2*x + 5*x^2)/((-1 + x)*x))
      +H[0,0,1,1,x]*((2*(1 + 2*x + 5*x^2))/((-1 + x)*x))
      +H[0,1,x]*((-2 - 3*Zeta[2] - 4*x - 6*Zeta[2]*x + 6*x^2 + 5*Zeta[2]*x^2)/((-1 + x)*x))
      +H[1,x]*((2*(2 + 3*Zeta[2] + 2*Zeta[3] - 4*x - 4*Zeta[2]*x + 3*Zeta[3]*x + 2*x^2 + Zeta[2]*x^2 - Zeta[3]*x^2))/((-1 + x)*x))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +(1/(2*(-1 + x)))
      +H[1,x]*(-(1 + x)/(2*(-1 + x)*x))
      +(Log[z])*(-(-1 + x)^(-1))
     )
   )
   +ep^0*(
     +(
      +(-(-3 + 2*Zeta[2])/(2*(-1 + x)))
      +H[1,x]*(-(1/((-1 + x)*x)))
      +H[1,1,x]*((-2*(1 + 2*x))/((-1 + x)*x))
      +H[0,1,x]*(-(-1 + 5*x)/(2*(-1 + x)*x))
      +(Log[z])*(-3/(-1 + x))
      +(H[1,x]*Log[z])*(-2/(-1 + x))
      +(Log[z]^2)*((-1 + x)^(-1))
     )
   )
   +ep^1*(
     +(
      +H[1,1,x]*((-2*(2 + x))/((-1 + x)*x))
      +H[1,1,1,x]*((-4*(2 + 5*x))/((-1 + x)*x))
      +H[0,1,x]*(-((1 + x^2)/((-1 + x)^2*x)))
      +H[1,0,1,x]*((-2*(-1 - 2*x + 5*x^2))/((-1 + x)^2*x))
      +H[0,1,1,x]*((-2*(1 - 6*x + 7*x^2))/((-1 + x)^2*x))
      +H[1,x]*(-((-2 - 3*Zeta[2] + x - 2*Zeta[2]*x + x^2 + Zeta[2]*x^2)/((-1 + x)^2*x)))
      +((-9 + 12*Zeta[2] - 2*Zeta[3] + 18*x - 12*Zeta[2]*x - 20*Zeta[3]*x - 9*x^2 + 6*Zeta[3]*x^2)/(2*(-1 + x)^3))
      +H[0,0,1,x]*(-(1 - 7*x - 21*x^2 + 11*x^3)/(2*(-1 + x)^3*x))
      +(H[1,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,x]*Log[z])*(-2/(-1 + x))
      +(H[0,1,x]*Log[z])*((-4*x)/(-1 + x)^2)
      +(Log[z])*(-((-3 - 4*Zeta[2] + 3*x)/(-1 + x)^2))
      +(H[1,x]*Log[z]^2)*(2/(-1 + x))
      +(Log[z]^2)*(3/(-1 + x))
      +(Log[z]^3)*(-2/(3*(-1 + x)))
     )
   )
   +ep^2*(
     +(
      +H[1,0,1,x]*((-2*(2 + 3*x))/((-1 + x)*x))
      +H[1,1,1,x]*((-4*(4 + 3*x))/((-1 + x)*x))
      +H[0,1,1,1,x]*((-8*(-1 + 2*x)*(-1 + 4*x))/((-1 + x)^2*x))
      +H[0,0,0,1,x]*(-(-1 + 5*x)/(2*(-1 + x)*x))
      +H[1,1,1,1,x]*((-8*(4 + 11*x))/((-1 + x)*x))
      +H[0,1,1,x]*((-4*(1 + 2*x^2))/((-1 + x)^2*x))
      +H[0,0,1,x]*(-((-1 + 3*x^2)/((-1 + x)^2*x)))
      +H[1,0,1,1,x]*((-4*(-2 - 5*x + 11*x^2))/((-1 + x)^2*x))
      +H[1,1,0,1,x]*((-2*(-5 - 10*x + 19*x^2))/((-1 + x)^2*x))
      +H[1,1,x]*((-2*(-4 - 5*Zeta[2] + x - 6*Zeta[2]*x + 3*x^2 + 7*Zeta[2]*x^2))/((-1 + x)^2*x))
      +(-(1 - 24*Zeta[2] - 6*Zeta[3] + 35*Zeta[4] - 2*x + 28*Zeta[2]*x + 8*Zeta[3]*x - 10*Zeta[4]*x + x^2 - 4*Zeta[2]*x^2 - 2*Zeta[3]*x^2 + 3*Zeta[4]*x^2)/(2*(-1 + x)^3))
      +H[1,0,0,1,x]*((-2*(-1 + 9*x - 5*x^2 + 5*x^3))/((-1 + x)^3*x))
      +H[0,0,1,1,x]*((-2*(1 - 7*x - 23*x^2 + 13*x^3))/((-1 + x)^3*x))
      +H[0,1,0,1,x]*((-2*(-1 + 7*x - 23*x^2 + 13*x^3))/((-1 + x)^3*x))
      +H[0,1,x]*(-((-2 - 3*Zeta[2] + 2*x + 21*Zeta[2]*x - 4*x^2 - 21*Zeta[2]*x^2 + 4*x^3 + 11*Zeta[2]*x^3)/((-1 + x)^3*x)))
      +H[1,x]*((-4 - 6*Zeta[2] - 4*Zeta[3] + 5*x + 12*Zeta[2]*x + 18*Zeta[3]*x + 2*x^2 - 6*Zeta[2]*x^2 - 4*Zeta[3]*x^2 - 3*x^3 + 6*Zeta[3]*x^3)/((-1 + x)^3*x))
      +(H[1,1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,x]*Log[z])*((-2*(1 + 2*Zeta[2]))/(-1 + x))
      +(H[0,1,1,x]*Log[z])*((-8*x)/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*((-4*x)/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*((-4*x)/(-1 + x)^2)
      +(Log[z])*(-((-3 - 8*Zeta[2] - 6*Zeta[3] + 3*x + 4*Zeta[2]*x - 6*Zeta[3]*x)/(-1 + x)^2))
      +(H[1,x]*Log[z]^2)*(2/(-1 + x))
      +(H[1,1,x]*Log[z]^2)*(4/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*((4*x)/(-1 + x)^2)
      +(Log[z]^2)*((-3 - 4*Zeta[2] + 3*x)/(-1 + x)^2)
      +(Log[z]^3)*(-2/(-1 + x))
      +(H[1,x]*Log[z]^3)*(-4/(3*(-1 + x)))
      +(Log[z]^4)*(1/(3*(-1 + x)))
     )
   )
  )
 )
),


M^2*INT["TriBub23MMm0P2"]->( +z^0*(
  (   +ep^-2*(
     +(-1/2)
   )
   +ep^-1*(
     +(
      +((1 + x)/(2*x))
      +H[1,x]*(-(1 + x^2)/(2*x^2))
     )
   )
   +ep^0*(
     +(
      +(-2 - Zeta[2])
      +H[1,1,x]*((-2*(1 + x^2))/x^2)
      +H[1,x]*((-1 + 4*x + x^2)/(2*x^2))
      +H[0,1,x]*(-(-1 + 3*x^2)/(2*x^2))
     )
   )
   +ep^1*(
     +(
      +H[0,1,x]*(((1 + x)*(1 + 3*x))/(2*x^2))
      +((2 + 3*Zeta[2] + 2*x + Zeta[2]*x + 2*Zeta[3]*x)/x)
      +H[1,1,1,x]*((-8*(1 + x^2))/x^2)
      +H[1,1,x]*((2*(-1 + 4*x + x^2))/x^2)
      +H[1,0,1,x]*((-2*(1 + 2*x^2))/x^2)
      +H[0,1,1,x]*((-2*(-1 + 3*x^2))/x^2)
      +H[0,0,1,x]*(-(1 + 5*x^2)/(2*x^2))
      +H[1,x]*(-((2 + 3*Zeta[2] + 2*x^2 + Zeta[2]*x^2)/x^2))
     )
   )
   +ep^2*(
     +(
      +H[0,1,1,x]*((2*(1 + x)*(1 + 3*x))/x^2)
      +H[0,0,1,x]*(((-1 + x)*(1 + 5*x))/(2*x^2))
      +(-(-8*Zeta[3] + 16*x + 8*Zeta[2]*x + 4*Zeta[3]*x - Zeta[4]*x)/(2*x))
      +H[1,1,1,1,x]*((-32*(1 + x^2))/x^2)
      +H[1,1,1,x]*((8*(-1 + 4*x + x^2))/x^2)
      +H[1,0,0,1,x]*((-2*(-1 + 2*x^2))/x^2)
      +H[1,0,1,1,x]*((-8*(1 + 2*x^2))/x^2)
      +H[1,0,1,x]*((2*(-1 + 5*x + 2*x^2))/x^2)
      +H[0,1,1,1,x]*((-8*(-1 + 3*x^2))/x^2)
      +H[0,0,0,1,x]*(-(-1 + 3*x^2)/(2*x^2))
      +H[0,1,0,1,x]*((-2*(-1 + 5*x^2))/x^2)
      +H[0,0,1,1,x]*((-2*(1 + 5*x^2))/x^2)
      +H[1,1,0,1,x]*((-2*(5 + 7*x^2))/x^2)
      +H[1,1,x]*((-2*(4 + 5*Zeta[2] + 4*x^2 + 3*Zeta[2]*x^2))/x^2)
      +H[0,1,x]*(-((-2 - 3*Zeta[2] + 6*x^2 + 5*Zeta[2]*x^2)/x^2))
      +H[1,x]*((-2 - 3*Zeta[2] - 4*Zeta[3] + 8*x + 10*Zeta[2]*x + 2*x^2 + Zeta[2]*x^2 + 2*Zeta[3]*x^2)/x^2)
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +(-((1 - x + x^2)/((-1 + x)^2*x)))
      +H[1,x]*(-((-1 + 2*x + x^2)/((-1 + x)^2*x^2)))
      +(Log[z])*(-2/(-1 + x)^2)
     )
   )
   +ep^0*(
     +(
      +((4 - 2*Zeta[2] + x)/(-1 + x)^2)
      +H[1,1,x]*((-4*(-1 + 2*x + 2*x^2))/((-1 + x)^2*x^2))
      +H[0,1,x]*(-((1 - 2*x + 5*x^2)/((-1 + x)^2*x^2)))
      +H[1,x]*(-((-1 + 6*x - x^2 + 2*x^3)/((-1 + x)^2*x^2)))
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(Log[z])*((-2*x)/(-1 + x)^2)
      +(Log[z]^2)*(2/(-1 + x)^2)
     )
   )
   +ep^1*(
     +(
      +H[1,0,1,x]*((-4*(-1 + 2*x + 4*x^2))/((-1 + x)^2*x^2))
      +H[1,1,1,x]*((-8*(-2 + 4*x + 5*x^2))/((-1 + x)^2*x^2))
      +H[0,1,1,x]*((-4*(1 - 2*x + 6*x^2))/((-1 + x)^2*x^2))
      +H[0,0,1,x]*(-((-1 + 2*x + 7*x^2)/((-1 + x)^2*x^2)))
      +(-((4 + 6*Zeta[2] - 2*x - 2*Zeta[2]*x - 6*Zeta[3]*x + 5*x^2 + 2*Zeta[2]*x^2)/((-1 + x)^2*x)))
      +H[1,x]*((2*(2 + 3*Zeta[2] - x - 6*Zeta[2]*x + 7*x^2 - 3*Zeta[2]*x^2 + x^3))/((-1 + x)^2*x^2))
      +H[1,1,x]*((-4*(-1 + 6*x + 2*x^3))/((-1 + x)^2*x^2))
      +H[0,1,x]*(-((1 + 2*x + x^2 + 6*x^3)/((-1 + x)^2*x^2)))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[1,x]*Log[z])*(-4/(-1 + x)^2)
      +(Log[z])*((2*(-2 - 2*Zeta[2] + x))/(-1 + x)^2)
      +(H[1,x]*Log[z]^2)*(4/(-1 + x)^2)
      +(Log[z]^2)*((2*x)/(-1 + x)^2)
      +(Log[z]^3)*(-4/(3*(-1 + x)^2))
     )
   )
   +ep^2*(
     +(
      +H[0,0,1,1,x]*((-4*(1 + 2*x)*(-1 + 4*x))/((-1 + x)^2*x^2))
      +H[1,0,0,1,x]*((-4*(1 - 2*x + 4*x^2))/((-1 + x)^2*x^2))
      +H[0,0,0,1,x]*(-((1 - 2*x + 5*x^2)/((-1 + x)^2*x^2)))
      +H[0,0,1,x]*(-(((-1 + 2*x)*(1 + 4*x + 5*x^2))/((-1 + x)^2*x^2)))
      +H[1,0,1,1,x]*((-8*(-2 + 4*x + 9*x^2))/((-1 + x)^2*x^2))
      +H[0,1,0,1,x]*((-4*(1 - 2*x + 10*x^2))/((-1 + x)^2*x^2))
      +H[1,1,1,1,x]*((-16*(-4 + 8*x + 11*x^2))/((-1 + x)^2*x^2))
      +H[0,1,1,1,x]*((-8*(2 - 4*x + 13*x^2))/((-1 + x)^2*x^2))
      +H[1,1,0,1,x]*((-4*(-5 + 10*x + 17*x^2))/((-1 + x)^2*x^2))
      +((-8*Zeta[3] + 14*x + 16*Zeta[2]*x + 4*Zeta[3]*x - 12*Zeta[4]*x + 3*x^2 + 2*Zeta[2]*x^2 + 8*Zeta[3]*x^2)/((-1 + x)^2*x))
      +H[1,1,x]*((4*(4 + 5*Zeta[2] - 2*x - 10*Zeta[2]*x + 13*x^2 - 9*Zeta[2]*x^2 + 2*x^3))/((-1 + x)^2*x^2))
      +H[0,1,x]*((2*(-2 - 3*Zeta[2] + x + 6*Zeta[2]*x + 11*x^2 - 11*Zeta[2]*x^2 + 3*x^3))/((-1 + x)^2*x^2))
      +H[1,0,1,x]*((-4*(-1 + 7*x + x^2 + 4*x^3))/((-1 + x)^2*x^2))
      +H[1,1,1,x]*((-8*(-2 + 12*x + x^2 + 4*x^3))/((-1 + x)^2*x^2))
      +H[0,1,1,x]*((-4*(1 + 2*x + 2*x^2 + 6*x^3))/((-1 + x)^2*x^2))
      +H[1,x]*((-2*(-2 - 3*Zeta[2] - 4*Zeta[3] + 12*x + 16*Zeta[2]*x + 8*Zeta[3]*x + x^2 - Zeta[2]*x^2 - 4*Zeta[3]*x^2 + 4*x^3 + 2*Zeta[2]*x^3))/((-1 + x)^2*x^2))
      +(H[1,1,1,x]*Log[z])*(-16/(-1 + x)^2)
      +(H[0,1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[1,0,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[0,0,1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*(-4/(-1 + x)^2)
      +(H[1,x]*Log[z])*((-4*(1 + 2*Zeta[2]))/(-1 + x)^2)
      +(Log[z])*((-2*(-2 + 3*x + 2*Zeta[2]*x))/(-1 + x)^2)
      +(H[0,1,x]*Log[z]^2)*(4/(-1 + x)^2)
      +(H[1,x]*Log[z]^2)*(4/(-1 + x)^2)
      +(H[1,1,x]*Log[z]^2)*(8/(-1 + x)^2)
      +(Log[z]^2)*((-2*(-2 - 2*Zeta[2] + x))/(-1 + x)^2)
      +(H[1,x]*Log[z]^3)*(-8/(3*(-1 + x)^2))
      +(Log[z]^3)*((-4*x)/(3*(-1 + x)^2))
      +(Log[z]^4)*(2/(3*(-1 + x)^2))
     )
   )
  )
 )
),


INT["TriBub23Mm00"]->( +z^0*(
  (   +ep^-2*(
     +(1/2)
   )
   +ep^-1*(
     +(5/2)
   )
   +ep^0*(
     +(
      +H[0,1,x]*(1)
      +((19 + 4*Zeta[2])/2)
     )
   )
   +ep^1*(
     +(
      +H[0,0,1,x]*(1)
      +H[0,1,1,x]*(4)
      +H[0,1,x]*(5)
      +((65 + 20*Zeta[2] - 2*Zeta[3])/2)
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[1,1,1,x]*(-8/(-1 + x))
      +H[0,1,1,x]*(-2/(-1 + x))
      +H[1,0,1,x]*(-2/(-1 + x))
      +H[1,x]*((-2*(1 + 3*Zeta[2]))/(-1 + x))
      +(-((-1 + 2*Zeta[3])/(-1 + x)))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[0,1,x]*Log[z])*(-2/(-1 + x))
      +(Log[z])*((-2*(1 + 3*Zeta[2]))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,1,x]*(-32/(-1 + x))
      +H[0,1,1,1,x]*(-12/(-1 + x))
      +H[1,0,1,1,x]*(-12/(-1 + x))
      +H[1,1,0,1,x]*(-12/(-1 + x))
      +H[1,1,1,x]*(-8/(-1 + x))
      +H[0,1,0,1,x]*(-4/(-1 + x))
      +H[0,0,1,1,x]*(-2/(-1 + x))
      +H[0,1,1,x]*(-2/(-1 + x))
      +H[1,0,0,1,x]*(-2/(-1 + x))
      +H[1,0,1,x]*(-2/(-1 + x))
      +H[1,1,x]*((4*(-3 + Zeta[2]))/(-1 + x))
      +H[0,1,x]*((-2*(2 + Zeta[2]))/(-1 + x))
      +H[1,x]*((-2*(4 + 3*Zeta[2] + Zeta[3]))/(-1 + x))
      +((-2*(-3 + Zeta[2] + Zeta[3] - 11*Zeta[4]))/(-1 + x))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x))
      +(H[0,1,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(-2/(-1 + x))
      +(H[0,1,x]*Log[z])*(-2/(-1 + x))
      +(H[1,x]*Log[z])*((4*(-1 + 7*Zeta[2]))/(-1 + x))
      +(Log[z])*((-6*(2 + Zeta[2] - Zeta[3]))/(-1 + x))
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x))
      +(H[0,1,x]*Log[z]^2)*(2/(-1 + x))
      +(H[1,1,x]*Log[z]^2)*(16/(-1 + x))
      +(Log[z]^2)*((2*(1 + 13*Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(-4/(3*(-1 + x)))
      +(H[1,x]*Log[z]^3)*(32/(3*(-1 + x)))
      +(Log[z]^4)*(4/(-1 + x))
     )
   )
  )
 )
),


M^2*INT["TriTriMMm00"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[0,1,0,1,x]*(-(-1 + x)^(-1))
      +H[0,0,0,1,x]*((-1 + x)^(-1))
      +H[0,0,1,1,x]*(2/(-1 + x))
      +H[0,1,x]*((-3*Zeta[2])/(-1 + x))
      +((27*Zeta[4])/(4*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^0*(
     +(
      +H[1,1,1,x]*(-8/(-1 + x)^2)
      +H[0,1,1,x]*(-6/(-1 + x)^2)
      +H[0,0,1,x]*(-2/(-1 + x)^2)
      +H[1,x]*(-2/(-1 + x)^2)
      +H[1,1,x]*(4/(-1 + x)^2)
      +H[0,1,0,1,x]*(-((1 + x)/(-1 + x)^3))
      +H[0,0,0,1,x]*((1 + x)/(-1 + x)^3)
      +H[0,0,1,1,x]*((2*(1 + x))/(-1 + x)^3)
      +H[0,1,x]*(-((1 + 3*Zeta[2] - x + 3*Zeta[2]*x)/(-1 + x)^3))
      +((-4 - 12*Zeta[2] + 8*Zeta[3] + 27*Zeta[4] + 4*x + 12*Zeta[2]*x - 8*Zeta[3]*x + 27*Zeta[4]*x)/(4*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*(-8/(-1 + x)^2)
      +(H[0,1,x]*Log[z])*(-2/(-1 + x)^2)
      +(H[1,x]*Log[z])*(4/(-1 + x)^2)
      +(Log[z])*((-2*(1 + 3*Zeta[2]))/(-1 + x)^2)
      +(H[1,x]*Log[z]^2)*(-4/(-1 + x)^2)
      +(Log[z]^2)*(2/(-1 + x)^2)
      +(Log[z]^3)*(-4/(3*(-1 + x)^2))
     )
   )
  )
 )
),


M^4*INT["TriTriMMm00P1"]->( +z^0*(
  (   +ep^-1*(
     +(Zeta[2]/(4*(-1 + x)))
   )
   +ep^0*(
     +(
      +H[0,0,1,x]*(-(-1 + x)^(-1))
      +H[0,1,1,x]*(-(-1 + x)^(-1))
      +H[1,x]*(Zeta[2]/(-1 + x))
      +(-Zeta[3]/(4*(-1 + x)))
     )
   )
   +ep^1*(
     +(
      +H[0,0,1,1,x]*(-9/(-1 + x))
      +H[0,1,1,1,x]*(-6/(-1 + x))
      +H[0,0,0,1,x]*(-5/(-1 + x))
      +H[1,0,0,1,x]*(-4/(-1 + x))
      +H[1,0,1,1,x]*(-4/(-1 + x))
      +H[0,1,0,1,x]*(-2/(-1 + x))
      +H[0,1,x]*((3*Zeta[2])/(-1 + x))
      +H[1,1,x]*((4*Zeta[2])/(-1 + x))
      +H[1,x]*(-(Zeta[3]/(-1 + x)))
      +((-31*Zeta[4])/(4*(-1 + x)))
     )
   )
  )
 )

 +z^2*(
  (   +ep^-1*(
     +(
      +H[1,1,x]*(-(-1 + x)^(-3))
      +H[1,x]*(1/(2*(-1 + x)^3))
      +((-1 + Zeta[2] + Zeta[2]*x)/(4*(-1 + x)^3))
      +(H[1,x]*Log[z])*(-(-1 + x)^(-3))
      +(Log[z])*(1/(2*(-1 + x)^3))
      +(Log[z]^2)*(-1/(2*(-1 + x)^3))
     )
   )
   +ep^0*(
     +(
      +H[1,1,1,x]*(-10/(-1 + x)^3)
      +H[1,0,1,x]*(-2/(-1 + x)^3)
      +H[0,0,1,x]*(-((2 + x)/(-1 + x)^3))
      +H[0,1,1,x]*(-((5 + x)/(-1 + x)^3))
      +H[0,1,x]*((-1 + 2*x)/(-1 + x)^3)
      +H[1,1,x]*((1 + 2*x)/(-1 + x)^3)
      +H[1,x]*((-1 + 2*Zeta[2]*x)/(2*(-1 + x)^3))
      +((-1 + 2*Zeta[2] - 5*Zeta[3] + 8*Zeta[2]*x - Zeta[3]*x)/(4*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*(-6/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*(-2/(-1 + x)^3)
      +(H[1,x]*Log[z])*((-1 + x)^(-3))
      +(Log[z])*(-(-1 + 2*Zeta[2])/(2*(-1 + x)^3))
      +(H[1,x]*Log[z]^2)*(-(-1 + x)^(-3))
      +(Log[z]^2)*(-1/(2*(-1 + x)^3))
      +(Log[z]^3)*(1/(3*(-1 + x)^3))
     )
   )
   +ep^1*(
     +(
      +H[1,1,1,1,x]*(-44/(-1 + x)^3)
      +H[1,1,0,1,x]*(-12/(-1 + x)^3)
      +H[0,0,0,1,x]*((-5*(2 + x))/(-1 + x)^3)
      +H[0,1,1,1,x]*((-6*(5 + x))/(-1 + x)^3)
      +H[0,1,0,1,x]*((-2*(5 + x))/(-1 + x)^3)
      +H[1,0,1,1,x]*((-4*(6 + x))/(-1 + x)^3)
      +H[0,0,1,x]*((-9 + 2*x)/(-1 + x)^3)
      +H[1,0,1,x]*((2*(-1 + 2*x))/(-1 + x)^3)
      +H[1,0,0,1,x]*((-2*(5 + 2*x))/(-1 + x)^3)
      +H[0,0,1,1,x]*((-3*(7 + 3*x))/(-1 + x)^3)
      +H[0,1,1,x]*((2*(-8 + 5*x))/(-1 + x)^3)
      +H[1,1,1,x]*((2*(-5 + 6*x))/(-1 + x)^3)
      +H[0,1,x]*((1 + 3*Zeta[2] + 3*Zeta[2]*x)/(-1 + x)^3)
      +H[1,1,x]*((5 + 12*Zeta[2] + 4*Zeta[2]*x)/(-1 + x)^3)
      +H[1,x]*(-(7 - 4*Zeta[3] - 4*Zeta[2]*x + 2*Zeta[3]*x)/(2*(-1 + x)^3))
      +(-(-5 - 16*Zeta[2] + 14*Zeta[3] + 14*Zeta[4] + 8*Zeta[3]*x + 31*Zeta[4]*x)/(4*(-1 + x)^3))
      +(H[1,1,x]*Log[z])*(-10/(-1 + x)^3)
      +(H[0,1,1,x]*Log[z])*(-4/(-1 + x)^3)
      +(H[1,0,1,x]*Log[z])*(-4/(-1 + x)^3)
      +(H[1,1,1,x]*Log[z])*(-4/(-1 + x)^3)
      +(H[0,0,1,x]*Log[z])*(-2/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*(-2/(-1 + x)^3)
      +(H[1,x]*Log[z])*((7 + 12*Zeta[2])/(-1 + x)^3)
      +(Log[z])*(-(5 + 16*Zeta[2] - 14*Zeta[3])/(2*(-1 + x)^3))
      +(H[1,x]*Log[z]^2)*(-7/(-1 + x)^3)
      +(H[0,1,x]*Log[z]^2)*(2/(-1 + x)^3)
      +(H[1,1,x]*Log[z]^2)*(10/(-1 + x)^3)
      +(Log[z]^2)*((5 + 16*Zeta[2])/(2*(-1 + x)^3))
      +(Log[z]^3)*(-5/(3*(-1 + x)^3))
      +(H[1,x]*Log[z]^3)*(14/(3*(-1 + x)^3))
      +(Log[z]^4)*(5/(6*(-1 + x)^3))
     )
   )
  )
 )
),


M^2*INT["TriTriMmm00"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[0,0,0,1,x]*((-1 + x)^(-1))
      +H[0,0,1,1,x]*(2/(-1 + x))
      +H[1,0,0,1,x]*(2/(-1 + x))
      +H[1,0,1,1,x]*(2/(-1 + x))
      +H[0,1,0,1,x]*(3/(-1 + x))
      +H[1,1,0,1,x]*(4/(-1 + x))
      +H[0,1,x]*(-(Zeta[2]/(-1 + x)))
      +H[1,x]*((-2*Zeta[3])/(-1 + x))
      +((5*Zeta[4])/(4*(-1 + x)))
      +(H[0,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(2/(-1 + x))
      +(H[1,x]*Log[z])*((2*Zeta[2])/(-1 + x))
      +(Log[z])*((-4*Zeta[3])/(-1 + x))
      +(Log[z]^2)*((2*Zeta[2])/(-1 + x))
     )
   )
  )
 )
),


M^4*INT["TriTriMmm00P1"]->( +z^-2*(
  (   +ep^-1*(
     +(-(-1 + x)^(-1))
   )
   +ep^0*(
     +(
      +(-(-12 + Zeta[2])/(2*(-1 + x)))
      +(Log[z])*(4/(-1 + x))
     )
   )
   +ep^1*(
     +(
      +((-56 + 5*Zeta[3])/(2*(-1 + x)))
      +(Log[z])*((2*(-12 + Zeta[2]))/(-1 + x))
      +(Log[z]^2)*(-8/(-1 + x))
     )
   )
   +ep^2*(
     +(
      +((240 + 8*Zeta[2] - 20*Zeta[3] + 5*Zeta[4])/(2*(-1 + x)))
      +(Log[z])*((-2*(-56 + 5*Zeta[3]))/(-1 + x))
      +(Log[z]^2)*((-4*(-12 + Zeta[2]))/(-1 + x))
      +(Log[z]^3)*(32/(3*(-1 + x)))
     )
   )
  )
 )

 +z^0*(
  (   +ep^-1*(
     +(
      +H[1,x]*((-2*(1 + x))/(-1 + x)^3)
      +(-((1 + 3*x)/(-1 + x)^3))
      +(Log[z])*((-2*(1 + x))/(-1 + x)^3)
     )
   )
   +ep^0*(
     +(
      +H[1,x]*(-(-1 + x)^(-3))
      +H[0,1,x]*((-4*(1 + x))/(-1 + x)^3)
      +H[1,1,x]*((-2*(6 + 5*x))/(-1 + x)^3)
      +(-(-13 + 5*Zeta[2] - 36*x + 5*Zeta[2]*x)/(2*(-1 + x)^3))
      +(H[1,x]*Log[z])*((-2*(2 + x))/(-1 + x)^3)
      +(Log[z])*((11 + 4*x)/(-1 + x)^3)
      +(Log[z]^2)*((2 + 3*x)/(-1 + x)^3)
     )
   )
   +ep^1*(
     +(
      +H[1,1,x]*(2/(-1 + x)^3)
      +H[0,1,1,x]*((-20*(1 + x))/(-1 + x)^3)
      +H[1,0,1,x]*((-20*(1 + x))/(-1 + x)^3)
      +H[0,1,x]*((-2*(-3 + 2*x))/(-1 + x)^3)
      +H[0,0,1,x]*((-2*(2 + 3*x))/(-1 + x)^3)
      +H[1,1,1,x]*((-4*(14 + 11*x))/(-1 + x)^3)
      +H[1,x]*(-((-17 + 12*Zeta[2] - 10*x + 10*Zeta[2]*x)/(-1 + x)^3))
      +(-(63 - 14*Zeta[2] - 9*Zeta[3] + 152*x + 20*Zeta[2]*x - 13*Zeta[3]*x)/(2*(-1 + x)^3))
      +(H[1,x]*Log[z])*(6/(-1 + x)^3)
      +(H[0,1,x]*Log[z])*((-4*(1 + x))/(-1 + x)^3)
      +(H[1,1,x]*Log[z])*((-4*(2 + x))/(-1 + x)^3)
      +(Log[z])*(-((51 + 2*Zeta[2] + 20*x)/(-1 + x)^3))
      +(H[1,x]*Log[z]^2)*((2*(2 + x))/(-1 + x)^3)
      +(Log[z]^2)*((-3*(5 + 4*x))/(-1 + x)^3)
      +(Log[z]^3)*((-2*(2 + 5*x))/(3*(-1 + x)^3))
     )
   )
  )
 )
),


M^4*INT["6Top"]->( +z^0*(
  (   +ep^-1*(
     +(
      +H[1,1,1,x]*(2/(-1 + x)^2)
      +H[1,x]*(Zeta[2]/(-1 + x)^2)
      +(Zeta[3]/(-1 + x)^2)
      +(H[1,1,x]*Log[z])*(2/(-1 + x)^2)
      +(Log[z])*(Zeta[2]/(-1 + x)^2)
      +(H[1,x]*Log[z]^2)*((-1 + x)^(-2))
      +(Log[z]^3)*(1/(3*(-1 + x)^2))
     )
   )
   +ep^0*(
     +(
      +H[1,0,0,1,x]*(-4/(-1 + x)^2)
      +H[1,1,1,1,x]*(16/(-1 + x)^2)
      +H[1,1,x]*((2*Zeta[2])/(-1 + x)^2)
      +H[1,x]*((3*Zeta[3])/(-1 + x)^2)
      +((-23*Zeta[4])/(4*(-1 + x)^2))
      +(H[1,1,1,x]*Log[z])*(8/(-1 + x)^2)
      +(H[1,x]*Log[z])*((-2*Zeta[2])/(-1 + x)^2)
      +(Log[z])*((-5*Zeta[3])/(-1 + x)^2)
      +(Log[z]^2)*((-3*Zeta[2])/(-1 + x)^2)
      +(H[1,x]*Log[z]^3)*(-4/(3*(-1 + x)^2))
      +(Log[z]^4)*(-2/(3*(-1 + x)^2))
     )
   )
  )
 )
 +z^1*(
  (   +ep^0*(
     +((12*Zeta[2])/(-1 + x)^2)
   )
  )
 )
),


M^2*INT["6TopP1"]->( +z^0*(
  (   +ep^0*(
     +(
      +H[0,0,0,1,x]*(-8/(-1 + x))
      +H[0,1,0,1,x]*(-6/(-1 + x))
      +H[1,0,0,1,x]*(-6/(-1 + x))
      +H[0,0,1,1,x]*(-4/(-1 + x))
      +H[1,1,0,1,x]*(-4/(-1 + x))
      +H[1,0,1,1,x]*(-2/(-1 + x))
      +H[0,1,x]*((2*Zeta[2])/(-1 + x))
      +H[1,1,x]*((4*Zeta[2])/(-1 + x))
      +((7*Zeta[4])/(-1 + x))
      +(H[0,0,1,x]*Log[z])*(-4/(-1 + x))
      +(H[1,0,1,x]*Log[z])*(-2/(-1 + x))
      +(H[1,x]*Log[z])*((2*Zeta[2])/(-1 + x))
     )
   )
  )
 )
 +z^1*(
  (   +ep^0*(
     +((-12*Zeta[2])/(-1 + x))
   )
  )
 )
)
};

